Gravitational radiation from inspiralling compact objects: Spin effects to fourth Post-Newtonian order

The linear- and quadratic-in-spin contributions to the binding potential and gravitational-wave flux from binary systems are derived to next-to-next-to-leading order in the Post-Newtonian (PN) expansion of general relativity, including finite-size and tail effects. The calculation is carried out through the worldline effective field theory framework. We find agreement in the overlap with the available PN literature and test-body limit. As a direct application, we complete the knowledge of spin effects in the evolution of the orbital phase for aligned-spin circular orbits to fourth PN order. We estimate the impact of the new results in the number of accumulated gravitational-wave cycles. We find they will play an important role in providing reliable physical interpretation of gravitational-wave signals from spinning binaries with future detectors such as LISA and the Einstein Telescope.

==> anc/NNLOSS.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*0. Notations and terminologies*)


(* ::Text:: *)
(*M = m1+m2;*)
(*\[Nu]=(m1 m2)/M^2;*)
(*\[CapitalDelta]=(m1-m2)/M;*)
(*\[Kappa]p=SubPlus[\[Kappa]]; \[Kappa]m=SubMinus[\[Kappa]];*)
(*x=((G M \[CapitalOmega])/c^3)^(2/3);*)
(*Sv,\[CapitalSigma]v : Spin variables S, \[CapitalSigma] in vector form.*)
(**)
(*\[Epsilon]=1/c ( PN order book keeper);*)
(*\[Sigma]= spin order book keeper;*)
(**)
(*r[i,-LI[0]] : i-th component of relative position.*)
(*r[i,-LI[1]] : i-th component of relative velocity*)
(*.*)
(*-LI[n] indicates n-th time derivates. e.x. r[i,-LI[1]]=(d r[i,-LI[0]])/dt;*)
(*N : Leading order of non-spinning.*)
(*1PN : Next-to-leading order of non-spinning.*)
(*2PN : Next-to-next-to leading order of non-spinning.*)
(**)
(*0SO : Leading order of spin-orbit.*)
(*1SO : Next-to-leading order of spin-orbit.*)
(*2SO : Next-to-next-to leading order of spin-orbit.*)
(**)
(*0SS : Leading order of spin-spin.*)
(*1SS : Next-to-leading order of spin-spin.*)
(*2SS : Next-to-next-to leading order of spin-spin.*)
(**)
(**All spin variables are in conserved norm NW variables.*)


(* ::Chapter:: *)
(*1. Circular & Aligned case*)


(* ::Section:: *)
(*1.1. Binding Energy&Total Angular momentum*)


Energy=-(1/2) M x \[Nu]+1/24 M x^2 \[Epsilon]^2 \[Nu] (9+\[Nu])+(\[Epsilon]^3 (-(7/3) x^(5/2) \[Nu] \[Sigma] Sl[]-x^(5/2) \[CapitalDelta] \[Nu] \[Sigma] \[CapitalSigma]l[]))/(G M)+(\[Epsilon]^5 (1/18 x^(7/2) \[Nu] (-99+61 \[Nu]) \[Sigma] Sl[]+1/6 x^(7/2) \[CapitalDelta] \[Nu] (-9+10 \[Nu]) \[Sigma] \[CapitalSigma]l[]))/(G M)+(\[Epsilon]^7 (-(1/24) x^(9/2) \[Nu] (405-1101 \[Nu]+29 \[Nu]^2) \[Sigma] Sl[]-1/8 x^(9/2) \[CapitalDelta] \[Nu] (27-156 \[Nu]+5 \[Nu]^2) \[Sigma] \[CapitalSigma]l[]))/(G M)+(\[Epsilon]^6 (-(5/36) x^4 \[Nu] (20-6 \[CapitalDelta] \[Kappa]m+3 \[Kappa]p (-5+\[Nu])+6 \[Nu]) \[Sigma]^2 Sl[]^2-5/12 x^4 \[Nu] (\[CapitalDelta] \[Kappa]p (-3+\[Nu])+2 \[CapitalDelta] (5+\[Nu])+\[Kappa]m (3+7 \[Nu])) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+5/24 x^4 \[Nu] (-3 \[CapitalDelta] \[Kappa]m (1+\[Nu])+4 (-3+6 \[Nu]+\[Nu]^2)+\[Kappa]p (3-3 \[Nu]+2 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2))/(G^2 M^3)+1/(G^2 M^3) \[Epsilon]^8 (-(1/432) x^5 \[Nu] (1206+12890 \[Nu]-42 \[Nu]^2+6 \[CapitalDelta] \[Kappa]m (-279+70 \[Nu])-3 \[Kappa]p (1125-1025 \[Nu]+7 \[Nu]^2)) \[Sigma]^2 Sl[]^2+1/144 x^5 \[Nu] (\[Kappa]m (-567-1347 \[Nu]+553 \[Nu]^2)+\[CapitalDelta] (-882-3298 \[Nu]+14 \[Nu]^2+\[Kappa]p (567-885 \[Nu]+7 \[Nu]^2))) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+1/288 x^5 \[Nu] (21 \[CapitalDelta] \[Kappa]m (-27-11 \[Nu]+13 \[Nu]^2)+\[Kappa]p (567-903 \[Nu]+1497 \[Nu]^2-14 \[Nu]^3)+4 (-378+357 \[Nu]+1215 \[Nu]^2-7 \[Nu]^3)) \[Sigma]^2 \[CapitalSigma]l[]^2)+\[Epsilon]^4 (1/48 M x^3 \[Nu] (81-57 \[Nu]+\[Nu]^2)+(1/2 x^3 (2+\[Kappa]p) \[Nu] \[Sigma]^2 Sl[]^2+1/2 x^3 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 Sl[] \[CapitalSigma]l[]-1/4 x^3 \[Nu] (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^2 M^3));


Jk=(G M^2 \[Nu] el[k])/Sqrt[x]+1/6 G M^2 Sqrt[x] \[Epsilon]^2 \[Nu] (9+\[Nu]) el[k]+\[Epsilon] \[Sigma] el[k] Sl[]+\[Epsilon]^3 (-(35/6) x \[Nu] \[Sigma] el[k] Sl[]-5/2 x \[CapitalDelta] \[Nu] \[Sigma] el[k] \[CapitalSigma]l[])+\[Epsilon]^5 (7/72 x^2 \[Nu] (-99+61 \[Nu]) \[Sigma] el[k] Sl[]+7/24 x^2 \[CapitalDelta] \[Nu] (-9+10 \[Nu]) \[Sigma] el[k] \[CapitalSigma]l[])+\[Epsilon]^7 (-(1/16) x^3 \[Nu] (405-1101 \[Nu]+29 \[Nu]^2) \[Sigma] el[k] Sl[]-3/16 x^3 \[CapitalDelta] \[Nu] (27-156 \[Nu]+5 \[Nu]^2) \[Sigma] el[k] \[CapitalSigma]l[])+(\[Epsilon]^6 (-(2/9) x^(5/2) \[Nu] (20-6 \[CapitalDelta] \[Kappa]m+3 \[Kappa]p (-5+\[Nu])+6 \[Nu]) \[Sigma]^2 el[k] Sl[]^2-2/3 x^(5/2) \[Nu] (\[CapitalDelta] \[Kappa]p (-3+\[Nu])+2 \[CapitalDelta] (5+\[Nu])+\[Kappa]m (3+7 \[Nu])) \[Sigma]^2 el[k] Sl[] \[CapitalSigma]l[]+1/3 x^(5/2) \[Nu] (-3 \[CapitalDelta] \[Kappa]m (1+\[Nu])+4 (-3+6 \[Nu]+\[Nu]^2)+\[Kappa]p (3-3 \[Nu]+2 \[Nu]^2)) \[Sigma]^2 el[k] \[CapitalSigma]l[]^2))/(G M^2)+(\[Epsilon]^8 ((5 x^(7/2) \[Nu] (-6 \[CapitalDelta] \[Kappa]m (-279+70 \[Nu])+3 \[Kappa]p (1125-1025 \[Nu]+7 \[Nu]^2)+2 (-603-6445 \[Nu]+21 \[Nu]^2)) \[Sigma]^2 el[k] Sl[]^2)/1512+5/504 x^(7/2) \[Nu] (\[Kappa]m (-567-1347 \[Nu]+553 \[Nu]^2)+\[CapitalDelta] (-882-3298 \[Nu]+14 \[Nu]^2+\[Kappa]p (567-885 \[Nu]+7 \[Nu]^2))) \[Sigma]^2 el[k] Sl[] \[CapitalSigma]l[]-(5 x^(7/2) \[Nu] (21 \[CapitalDelta] \[Kappa]m (27+11 \[Nu]-13 \[Nu]^2)+4 (378-357 \[Nu]-1215 \[Nu]^2+7 \[Nu]^3)+\[Kappa]p (-567+903 \[Nu]-1497 \[Nu]^2+14 \[Nu]^3)) \[Sigma]^2 el[k] \[CapitalSigma]l[]^2)/1008))/(G M^2)+\[Epsilon]^4 (1/24 G M^2 x^(3/2) \[Nu] (81-57 \[Nu]+\[Nu]^2) el[k]+(x^(3/2) (2+\[Kappa]p) \[Nu] \[Sigma]^2 el[k] Sl[]^2+x^(3/2) (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 el[k] Sl[] \[CapitalSigma]l[]-1/2 x^(3/2) \[Nu] (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 el[k] \[CapitalSigma]l[]^2)/(G M^2));


(* ::Section:: *)
(*1.2. Energy flux*)


\[ScriptCapitalF]=(32 x^5 \[Nu]^2)/(5 G)-(2 x^6 \[Epsilon]^2 \[Nu]^2 (1247+980 \[Nu]))/(105 G)+(\[Epsilon]^9 (-(1/315) \[Pi] x^(19/2) \[Nu]^2 (51694-20892 \[CapitalDelta] \[Kappa]m+309960 \[Nu]+9 \[Kappa]p (383+17220 \[Nu])) \[Sigma]^2 Sl[]^2-1/315 \[Pi] x^(19/2) \[Nu]^2 (-3 \[Kappa]m (8113+23804 \[Nu])+7 \[CapitalDelta] (11794+44280 \[Nu]+3 \[Kappa]p (1159+7380 \[Nu]))) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+1/210 \[Pi] x^(19/2) \[Nu]^2 (\[CapitalDelta] \[Kappa]m (8113+37732 \[Nu])+16 (-957+3965 \[Nu]+12915 \[Nu]^2)+\[Kappa]p (-8113-21506 \[Nu]+103320 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2))/(G^3 M^4)+\[Epsilon]^3 ((128 \[Pi] x^(13/2) \[Nu]^2)/(5 G)+(-(128/5) x^(13/2) \[Nu]^2 \[Sigma] Sl[]-8 x^(13/2) \[CapitalDelta] \[Nu]^2 \[Sigma] \[CapitalSigma]l[])/(G^2 M^2))+\[Epsilon]^5 (-((\[Pi] x^(15/2) \[Nu]^2 (8191+16324 \[Nu]))/(105 G))+(16/45 x^(15/2) \[Nu]^2 (-81+544 \[Nu]) \[Sigma] Sl[]+2/5 x^(15/2) \[CapitalDelta] \[Nu]^2 (-13+172 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G^2 M^2))+\[Epsilon]^4 ((2 x^7 \[Nu]^2 (-44711+166878 \[Nu]+32760 \[Nu]^2))/(2835 G)+(64/5 x^7 (2+\[Kappa]p) \[Nu]^2 \[Sigma]^2 Sl[]^2+64/5 x^7 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 \[Sigma]^2 Sl[] \[CapitalSigma]l[]-2/5 x^7 \[Nu]^2 (-1+16 \[CapitalDelta] \[Kappa]m+64 \[Nu]+16 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^4))+\[Epsilon]^7 ((-((8 x^(17/2) \[Nu]^2 (-476645-222192 \[Nu]+708120 \[Nu]^2) \[Sigma] Sl[])/8505)-2/315 x^(17/2) \[CapitalDelta] \[Nu]^2 (-28605-14792 \[Nu]+42028 \[Nu]^2) \[Sigma] \[CapitalSigma]l[])/(G^2 M^2)+(256/5 \[Pi] x^(17/2) (2+\[Kappa]p) \[Nu]^2 \[Sigma]^2 Sl[]^2+256/5 \[Pi] x^(17/2) (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 \[Sigma]^2 Sl[] \[CapitalSigma]l[]-4/5 \[Pi] x^(17/2) \[Nu]^2 (-1+32 \[CapitalDelta] \[Kappa]m+128 \[Nu]+32 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^4))+\[Epsilon]^6 ((-(512/5) \[Pi] x^8 \[Nu]^2 \[Sigma] Sl[]-496/15 \[Pi] x^8 \[CapitalDelta] \[Nu]^2 \[Sigma] \[CapitalSigma]l[])/(G^2 M^2)+(-(2/315) x^8 \[Nu]^2 (10478-2583 \[CapitalDelta] \[Kappa]m+21672 \[Nu]+9 \[Kappa]p (271+1204 \[Nu])) \[Sigma]^2 Sl[]^2-4/35 x^8 \[Nu]^2 (-\[Kappa]m (279+28 \[Nu])+\[CapitalDelta] (817+279 \[Kappa]p+1204 \[Nu]+602 \[Kappa]p \[Nu])) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+2/105 x^8 \[Nu]^2 (-1050+5504 \[Nu]+7224 \[Nu]^2+27 \[CapitalDelta] \[Kappa]m (31+35 \[Nu])+\[Kappa]p (-837+729 \[Nu]+3612 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^4))+\[Epsilon]^8 ((1/45 \[Pi] x^9 \[Nu]^2 (-10455+55516 \[Nu]) \[Sigma] Sl[]+1/315 \[Pi] x^9 \[CapitalDelta] \[Nu]^2 (-21489+130583 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G^2 M^2)+((2 x^9 \[Nu]^2 (-60046-127440 \[Nu]+489888 \[Nu]^2-9 \[CapitalDelta] \[Kappa]m (-2805+15071 \[Nu])+\[Kappa]p (-124577+235080 \[Nu]+244944 \[Nu]^2)) \[Sigma]^2 Sl[]^2)/2835+(2 x^9 \[Nu]^2 (\[Kappa]m (149822-471699 \[Nu]+297612 \[Nu]^2)+\[CapitalDelta] (-160621+359172 \[Nu]+489888 \[Nu]^2+\[Kappa]p (-149822+370719 \[Nu]+244944 \[Nu]^2))) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/2835+(x^9 \[Nu]^2 (88182+465071 \[Nu]-1332594 \[Nu]^2-979776 \[Nu]^3+\[CapitalDelta] \[Kappa]m (149822-421209 \[Nu]+26334 \[Nu]^2)-\[Kappa]p (149822-720853 \[Nu]+767772 \[Nu]^2+489888 \[Nu]^3)) \[Sigma]^2 \[CapitalSigma]l[]^2)/2835)/(G^3 M^4));


(* ::Section:: *)
(*1.3. Orbital phase evolution*)


(* ::Text:: *)
(*dx$dt=dx/dt;*)
(*dot\[Omega]$\[Omega]2=d\[Omega]/dt/\[Omega]^2;*)


dx$dt=(64 x^5 \[Nu])/(5 G M)-(4 x^6 \[Epsilon]^2 \[Nu] (743+924 \[Nu]))/(105 G M)+(x^(19/2) \[Epsilon]^9 (-(4/105) \[Pi] \[Nu] (-214854-12442 \[CapitalDelta] \[Kappa]m-25667 \[Kappa]p+106008 \[Nu]+53004 \[Kappa]p \[Nu]) \[Sigma]^2 Sl[]^2-4/315 \[Pi] \[Nu] (\[Kappa]m (39675-9708 \[Nu])+\[CapitalDelta] (-459170+318024 \[Nu]+3 \[Kappa]p (-13225+53004 \[Nu]))) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+2/105 \[Pi] \[Nu] (23270-214352 \[Nu]+212016 \[Nu]^2+5 \[CapitalDelta] \[Kappa]m (-2645+5624 \[Nu])+\[Kappa]p (13225-54570 \[Nu]+106008 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2))/(G^3 M^5)+x^(13/2) \[Epsilon]^3 ((256 \[Pi] \[Nu])/(5 G M)+(-(3008/15) \[Nu] \[Sigma] Sl[]-80 \[CapitalDelta] \[Nu] \[Sigma] \[CapitalSigma]l[])/(G^2 M^3))+x^(15/2) \[Epsilon]^5 (-((2 \[Pi] \[Nu] (4159+15876 \[Nu]))/(105 G M))+(4/45 \[Nu] (-5861+12012 \[Nu]) \[Sigma] Sl[]+8/105 \[CapitalDelta] \[Nu] (-1618+5901 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G^2 M^3))+x^7 \[Epsilon]^4 ((2 \[Nu] (34103+122949 \[Nu]+59472 \[Nu]^2))/(2835 G M)+(64 (2+\[Kappa]p) \[Nu] \[Sigma]^2 Sl[]^2+64 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 Sl[] \[CapitalSigma]l[]-4/5 \[Nu] (-1+40 \[CapitalDelta] \[Kappa]m+160 \[Nu]+40 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^5))+x^(17/2) \[Epsilon]^7 ((-((2 \[Nu] (4323559-11791035 \[Nu]+3746400 \[Nu]^2) \[Sigma] Sl[])/2835)-(2 \[CapitalDelta] \[Nu] (1195759-4626414 \[Nu]+1646001 \[Nu]^2) \[Sigma] \[CapitalSigma]l[])/2835)/(G^2 M^3)+(256 \[Pi] (2+\[Kappa]p) \[Nu] \[Sigma]^2 Sl[]^2+256 \[Pi] (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 Sl[] \[CapitalSigma]l[]-8/5 \[Pi] \[Nu] (-1+80 \[CapitalDelta] \[Kappa]m+320 \[Nu]+80 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^5))+x^8 \[Epsilon]^6 ((-(12032/15) \[Pi] \[Nu] \[Sigma] Sl[]-4832/15 \[Pi] \[CapitalDelta] \[Nu] \[Sigma] \[CapitalSigma]l[])/(G^2 M^3)+(-(4/105) \[Nu] (-51036-3101 \[CapitalDelta] \[Kappa]m+14448 \[Nu]+\[Kappa]p (-5078+7224 \[Nu])) \[Sigma]^2 Sl[]^2-4/105 \[Nu] (\[Kappa]m (1977+5180 \[Nu])+\[CapitalDelta] (-35300-1977 \[Kappa]p+14448 \[Nu]+7224 \[Kappa]p \[Nu])) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+2/105 \[Nu] (5523-47269 \[Nu]+28896 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1977+1022 \[Nu])+\[Kappa]p (1977-4976 \[Nu]+14448 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^3 M^5))+x^9 \[Epsilon]^8 ((8/45 \[Pi] \[Nu] (-15271+39804 \[Nu]) \[Sigma] Sl[]+2/35 \[Pi] \[CapitalDelta] \[Nu] (-13320+50483 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G^2 M^3)+1/(G^3 M^5) ((2 \[Nu] (26000128-29959254 \[Nu]+1579536 \[Nu]^2-9 \[CapitalDelta] \[Kappa]m (-81919+83601 \[Nu])+\[Kappa]p (1931813-2336175 \[Nu]+789768 \[Nu]^2)) \[Sigma]^2 Sl[]^2)/2835+(4 \[Nu] (\[Kappa]m (-597271-682659 \[Nu]+1109934 \[Nu]^2)+\[CapitalDelta] (8943767-11961675 \[Nu]+789768 \[Nu]^2+\[Kappa]p (597271-791883 \[Nu]+394884 \[Nu]^2))) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/2835-(\[Nu] (-8950581+63795151 \[Nu]-76067325 \[Nu]^2+6318144 \[Nu]^3-4 \[CapitalDelta] \[Kappa]m (-597271+54612 \[Nu]+357525 \[Nu]^2)+4 \[Kappa]p (-597271+1249154 \[Nu]-1226241 \[Nu]^2+789768 \[Nu]^3)) \[Sigma]^2 \[CapitalSigma]l[]^2)/5670));


dot\[Omega]$\[Omega]2=96/5 x^(5/2) \[Nu]-2/35 x^(7/2) \[Epsilon]^2 \[Nu] (743+924 \[Nu])+(x^7 \[Epsilon]^9 (-(2/35) \[Pi] \[Nu] (-214854-12442 \[CapitalDelta] \[Kappa]m-25667 \[Kappa]p+106008 \[Nu]+53004 \[Kappa]p \[Nu]) \[Sigma]^2 Sl[]^2-2/105 \[Pi] \[Nu] (\[Kappa]m (39675-9708 \[Nu])+\[CapitalDelta] (-459170+318024 \[Nu]+3 \[Kappa]p (-13225+53004 \[Nu]))) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+1/35 \[Pi] \[Nu] (23270-214352 \[Nu]+212016 \[Nu]^2+5 \[CapitalDelta] \[Kappa]m (-2645+5624 \[Nu])+\[Kappa]p (13225-54570 \[Nu]+106008 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2))/(G^2 M^4)+x^4 \[Epsilon]^3 ((384 \[Pi] \[Nu])/5+(-(1504/5) \[Nu] \[Sigma] Sl[]-120 \[CapitalDelta] \[Nu] \[Sigma] \[CapitalSigma]l[])/(G M^2))+x^5 \[Epsilon]^5 (-(1/35) \[Pi] \[Nu] (4159+15876 \[Nu])+(2/15 \[Nu] (-5861+12012 \[Nu]) \[Sigma] Sl[]+4/35 \[CapitalDelta] \[Nu] (-1618+5901 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G M^2))+x^(9/2) \[Epsilon]^4 (1/945 \[Nu] (34103+122949 \[Nu]+59472 \[Nu]^2)+(96 (2+\[Kappa]p) \[Nu] \[Sigma]^2 Sl[]^2+96 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 Sl[] \[CapitalSigma]l[]-6/5 \[Nu] (-1+40 \[CapitalDelta] \[Kappa]m+160 \[Nu]+40 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^2 M^4))+x^6 \[Epsilon]^7 ((-(1/945) \[Nu] (4323559-11791035 \[Nu]+3746400 \[Nu]^2) \[Sigma] Sl[]-1/945 \[CapitalDelta] \[Nu] (1195759-4626414 \[Nu]+1646001 \[Nu]^2) \[Sigma] \[CapitalSigma]l[])/(G M^2)+(384 \[Pi] (2+\[Kappa]p) \[Nu] \[Sigma]^2 Sl[]^2+384 \[Pi] (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] \[Sigma]^2 Sl[] \[CapitalSigma]l[]-12/5 \[Pi] \[Nu] (-1+80 \[CapitalDelta] \[Kappa]m+320 \[Nu]+80 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^2 M^4))+x^(11/2) \[Epsilon]^6 ((-(6016/5) \[Pi] \[Nu] \[Sigma] Sl[]-2416/5 \[Pi] \[CapitalDelta] \[Nu] \[Sigma] \[CapitalSigma]l[])/(G M^2)+(-(2/35) \[Nu] (-51036-3101 \[CapitalDelta] \[Kappa]m+14448 \[Nu]+\[Kappa]p (-5078+7224 \[Nu])) \[Sigma]^2 Sl[]^2-2/35 \[Nu] (\[Kappa]m (1977+5180 \[Nu])+\[CapitalDelta] (-35300-1977 \[Kappa]p+14448 \[Nu]+7224 \[Kappa]p \[Nu])) \[Sigma]^2 Sl[] \[CapitalSigma]l[]+1/35 \[Nu] (5523-47269 \[Nu]+28896 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1977+1022 \[Nu])+\[Kappa]p (1977-4976 \[Nu]+14448 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(G^2 M^4))+x^(13/2) \[Epsilon]^8 ((4/15 \[Pi] \[Nu] (-15271+39804 \[Nu]) \[Sigma] Sl[]+3/35 \[Pi] \[CapitalDelta] \[Nu] (-13320+50483 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(G M^2)+1/(G^2 M^4) (1/945 \[Nu] (26000128-29959254 \[Nu]+1579536 \[Nu]^2-9 \[CapitalDelta] \[Kappa]m (-81919+83601 \[Nu])+\[Kappa]p (1931813-2336175 \[Nu]+789768 \[Nu]^2)) \[Sigma]^2 Sl[]^2+2/945 \[Nu] (\[Kappa]m (-597271-682659 \[Nu]+1109934 \[Nu]^2)+\[CapitalDelta] (8943767-11961675 \[Nu]+789768 \[Nu]^2+\[Kappa]p (597271-791883 \[Nu]+394884 \[Nu]^2))) \[Sigma]^2 Sl[] \[CapitalSigma]l[]-(\[Nu] (-8950581+63795151 \[Nu]-76067325 \[Nu]^2+6318144 \[Nu]^3-4 \[CapitalDelta] \[Kappa]m (-597271+54612 \[Nu]+357525 \[Nu]^2)+4 \[Kappa]p (-597271+1249154 \[Nu]-1226241 \[Nu]^2+789768 \[Nu]^3)) \[Sigma]^2 \[CapitalSigma]l[]^2)/3780));


\[Phi]=-(1/(32 x^(5/2) \[Nu]))-(5 \[Epsilon]^2 (743+924 \[Nu]))/(32256 x^(3/2) \[Nu])+(x^2 \[Epsilon]^9 ((5 \[Pi] (-88730+18549 \[CapitalDelta] \[Kappa]m+\[Kappa]p (80403-15372 \[Nu])-30744 \[Nu]) \[Sigma]^2 Sl[]^2)/(64512 \[Nu])-(5 \[Pi] (\[Kappa]m (10309+9804 \[Nu])+\[CapitalDelta] (13703+5124 \[Nu]+61 \[Kappa]p (-169+42 \[Nu]))) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/(10752 \[Nu])+(5 \[Pi] (-650787+770764 \[Nu]+327936 \[Nu]^2-32 \[CapitalDelta] \[Kappa]m (10309+3621 \[Nu])+32 \[Kappa]p (10309-16997 \[Nu]+5124 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(688128 \[Nu])))/(G^2 M^4)+(\[Epsilon]^3 ((5 \[Pi])/(16 \[Nu])+(-((235 \[Sigma] Sl[])/(192 \[Nu]))-(125 \[CapitalDelta] \[Sigma] \[CapitalSigma]l[])/(256 \[Nu]))/(G M^2)))/x+\[Epsilon]^5 ((5 \[Pi] (-7729+1092 \[Nu]) Log[x])/(43008 \[Nu])+((55 (10079+252 \[Nu]) \[Sigma] Log[x] Sl[])/(64512 \[Nu])-(15 \[CapitalDelta] (-2783+56 \[Nu]) \[Sigma] Log[x] \[CapitalSigma]l[])/(14336 \[Nu]))/(G M^2))+(\[Epsilon]^4 (-((5 (3058673+5472432 \[Nu]+4353552 \[Nu]^2))/(32514048 \[Nu]))+((25 (2+\[Kappa]p) \[Sigma]^2 Sl[]^2)/(32 \[Nu])+(25 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/(32 \[Nu])-(5 (-1+40 \[CapitalDelta] \[Kappa]m+160 \[Nu]+40 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(512 \[Nu]))/(G^2 M^4)))/Sqrt[x]+x \[Epsilon]^7 (((5 (1796084999-1327857552 \[Nu]+1291248 \[Nu]^2) \[Sigma] Sl[])/(195084288 \[Nu])-(5 \[CapitalDelta] (-34195607+41420520 \[Nu]+318192 \[Nu]^2) \[Sigma] \[CapitalSigma]l[])/(12386304 \[Nu]))/(G M^2)+((25 \[Pi] (2+\[Kappa]p) \[Sigma]^2 Sl[]^2)/(16 \[Nu])+(25 \[Pi] (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/(16 \[Nu])-(5 \[Pi] (-3+80 \[CapitalDelta] \[Kappa]m+320 \[Nu]+80 \[Kappa]p (-1+2 \[Nu])) \[Sigma]^2 \[CapitalSigma]l[]^2)/(512 \[Nu]))/(G^2 M^4))+Sqrt[x] \[Epsilon]^6 ((-((235 \[Pi] \[Sigma] Sl[])/(24 \[Nu]))-(745 \[Pi] \[CapitalDelta] \[Sigma] \[CapitalSigma]l[])/(192 \[Nu]))/(G M^2)+(-((5 (-49720+9303 \[CapitalDelta] \[Kappa]m+37524 \[Kappa]p+12096 \[Nu]+6048 \[Kappa]p \[Nu]) \[Sigma]^2 Sl[]^2)/(32256 \[Nu]))+(5 (\[Kappa]m (9407+14420 \[Nu])-\[CapitalDelta] (-15640+9407 \[Kappa]p+4032 \[Nu]+2016 \[Kappa]p \[Nu])) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/(10752 \[Nu])+(5 (82165-112968 \[Nu]+32256 \[Nu]^2+4 \[CapitalDelta] \[Kappa]m (9407+8218 \[Nu])+4 \[Kappa]p (-9407+10596 \[Nu]+4032 \[Nu]^2)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(86016 \[Nu]))/(G^2 M^4))+x^(3/2) \[Epsilon]^8 (((25 \[Pi] (-95537+33348 \[Nu]) \[Sigma] Sl[])/(96768 \[Nu])+(19865 \[Pi] \[CapitalDelta] (-163+78 \[Nu]) \[Sigma] \[CapitalSigma]l[])/(387072 \[Nu]))/(G M^2)+1/(G^2 M^4) (-((5 (-33371122-9086976 \[Nu]+574560 \[Nu]^2+6 \[CapitalDelta] \[Kappa]m (656825+74928 \[Nu])+5 \[Kappa]p (2204987-252096 \[Nu]+57456 \[Nu]^2)) \[Sigma]^2 Sl[]^2)/(4644864 \[Nu]))+(5 (\[Kappa]m (7083985+14053752 \[Nu]+2085552 \[Nu]^2)+\[CapitalDelta] (26614738+8412288 \[Nu]-574560 \[Nu]^2+\[Kappa]p (-7083985+1710048 \[Nu]-287280 \[Nu]^2))) \[Sigma]^2 Sl[] \[CapitalSigma]l[])/(4644864 \[Nu])+(5 (3563010053-6215466936 \[Nu]-2534219856 \[Nu]^2+193052160 \[Nu]^3+168 \[CapitalDelta] \[Kappa]m (7083985+6171852 \[Nu]+1186416 \[Nu]^2)+168 \[Kappa]p (-7083985+7996118 \[Nu]-4606512 \[Nu]^2+574560 \[Nu]^3)) \[Sigma]^2 \[CapitalSigma]l[]^2)/(1560674304 \[Nu])));


(* ::Chapter:: *)
(*2. Adiabatic invariants*)


(*Upto NNLO of non-spinning, spin-orbit, spin-spin contributions*)


(* ::Section:: *)
(*2.1. Binding energy*)


energy=energyN+\[Epsilon]^2 energy1PN+\[Epsilon]^4 energy2PN+\[Epsilon]^3\[Sigma] energy0SO+\[Epsilon]^5\[Sigma] energy1SO+\[Epsilon]^7\[Sigma] energy2SO+\[Epsilon]^4 \[Sigma]^2 energy0SS+\[Epsilon]^6 \[Sigma]^2 energy1SS+\[Epsilon]^8 \[Sigma]^2 energy2SS;


energyN=-((G M^2 \[Nu])/r[])+1/2 M \[Nu] r[-LI[1]]^2;
energy1PN=(G^2 M^3 \[Nu])/(2 r[]^2)+(G M^2 \[Nu] (3+\[Nu]) r[-LI[1]]^2)/(2 r[])+3/8 M (1-3 \[Nu]) \[Nu] r[-LI[1]]^4+(G M^2 \[Nu]^2 (ParamD[time][r[]])^2)/(2 r[]);
energy2PN=(3 G^3 M^4 (2-5 \[Nu]) \[Nu])/(4 r[]^3)+(G^2 M^3 \[Nu] (30-55 \[Nu]+4 \[Nu]^2) r[-LI[1]]^2)/(8 r[]^2)-(G M^2 \[Nu] (-21+23 \[Nu]+27 \[Nu]^2) r[-LI[1]]^4)/(8 r[])+5/16 M \[Nu] (1-7 \[Nu]+13 \[Nu]^2) r[-LI[1]]^6+(G^2 M^3 \[Nu] (-28+69 \[Nu]+12 \[Nu]^2) (ParamD[time][r[]])^2)/(8 r[]^2)+(G M^2 (1-15 \[Nu]) \[Nu]^2 r[-LI[1]]^2 (ParamD[time][r[]])^2)/(4 r[])+(3 G M^2 \[Nu]^2 (-1+3 \[Nu]) (ParamD[time][r[]])^4)/(8 r[]);


energy0SO=(G M \[Nu]  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/r[]^3+(G M \[CapitalDelta] \[Nu]  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/r[]^3;
energy1SO=(2 G^2 M^2 \[Nu]^2  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/r[]^4-(3 G M \[Nu] (1+\[Nu])  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/(2 r[]^3)+(3 G^2 M^2 \[CapitalDelta] \[Nu]^2  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/(2 r[]^4)+(G M \[CapitalDelta] (1-5 \[Nu]) \[Nu]  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/(2 r[]^3)-(3 G M \[Nu]^2  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b] (ParamD[time][r[]])^2)/(2 r[]^3);
energy2SO=(G^3 M^3 \[Nu] (-6+111 \[Nu]+8 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/(4 r[]^5)-(G^2 M^2 \[Nu] (24-143 \[Nu]+40 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/(4 r[]^4)+(G M \[Nu] (-21+31 \[Nu]+55 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b])/(8 r[]^3)+(G^3 M^3 \[CapitalDelta] \[Nu] (-3+25 \[Nu]+3 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/(2 r[]^5)+(G^2 M^2 \[CapitalDelta] \[Nu] (16+145 \[Nu]-82 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/(8 r[]^4)+(G M \[CapitalDelta] \[Nu] (3-53 \[Nu]+99 \[Nu]^2)  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]])/(8 r[]^3)-(G^2 M^2 \[Nu]^2 (187+20 \[Nu])  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b] (ParamD[time][r[]])^2)/(4 r[]^4)+(3 G M \[Nu]^2 (-1+17 \[Nu])  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b] (ParamD[time][r[]])^2)/(4 r[]^3)-(G^2 M^2 \[CapitalDelta] \[Nu]^2 (179+12 \[Nu])  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^4)+(3 G M \[CapitalDelta] \[Nu]^2 (2+\[Nu])  epsilon\[Delta][-c, -d, -e] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3)+(15 G M (1-3 \[Nu]) \[Nu]^2  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] Sv[e, -LI[0]] \[Delta][c, a] \[Delta][d, b] (ParamD[time][r[]])^4)/(8 r[]^3)-(15 G M \[CapitalDelta] \[Nu]^3  epsilon\[Delta][-c, -d, -e] r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[Delta][d, b] \[CapitalSigma]v[e, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]^3);


energy0SS=(3 G (2+\[Kappa]p) \[Nu] r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 r[]^5)-(G (2+\[Kappa]p) \[Nu] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(2 r[]^3)+(G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu] Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^3)+(3 G (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^5)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)+(G \[Nu] (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3);
energy1SS=(3 G^2 M (-12+3 \[CapitalDelta] \[Kappa]m-5 \[Kappa]p) \[Nu] r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^6)-(3 G \[Nu] (2 (-5+\[Nu])+\[Kappa]p (3+\[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^5)+(G (14+3 \[CapitalDelta] \[Kappa]m-3 \[Kappa]p) \[Nu] r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^3)-(G^2 M (-8+3 \[CapitalDelta] \[Kappa]m-5 \[Kappa]p) \[Nu] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(4 r[]^4)+(G \[Nu] (-\[CapitalDelta] \[Kappa]m+2 (-7+\[Nu])+\[Kappa]p (4+\[Nu])) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(4 r[]^3)+(G^2 M \[Nu] (2 \[CapitalDelta] (1+\[Kappa]p)+\[Kappa]m (-2+3 \[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^4+(G \[Nu] (2 \[CapitalDelta] (-13+\[Nu])+\[CapitalDelta] \[Kappa]p (5+\[Nu])+\[Kappa]m (-5+3 \[Nu])) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(4 r[]^3)-(G^2 M \[Nu] (8 \[CapitalDelta]-6 \[Kappa]m+6 \[CapitalDelta] \[Kappa]p+9 \[Kappa]m \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/r[]^6-(3 G \[Nu] (2 \[CapitalDelta] (-9+\[Nu])-\[Kappa]m (3+\[Nu])+\[CapitalDelta] \[Kappa]p (3+\[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)-(G \[Nu] (-13 \[CapitalDelta]-3 \[Kappa]m+3 \[CapitalDelta] \[Kappa]p+6 \[Kappa]m \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^3)+(3 G^2 M \[Nu] (\[CapitalDelta] \[Kappa]m (4-3 \[Nu])+10 \[Nu]+\[Kappa]p (-4+11 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (3+\[Nu])+4 (4-13 \[Nu]+\[Nu]^2)+\[Kappa]p (-3+5 \[Nu]+2 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^5)-(G \[Nu] (-12+\[Kappa]p (3-9 \[Nu])+3 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+38 \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(G^2 M \[Nu] (\[Kappa]p (4-11 \[Nu])-10 \[Nu]+\[CapitalDelta] \[Kappa]m (-4+3 \[Nu])) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^4)-(G \[Nu] (-\[CapitalDelta] \[Kappa]m (-5+\[Nu])+4 (6-19 \[Nu]+\[Nu]^2)+\[Kappa]p (-5+11 \[Nu]+2 \[Nu]^2)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(3 G \[Nu] (-14-3 \[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (3+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)+(3 G \[Nu] (2 \[CapitalDelta] (-6+\[Nu])+\[CapitalDelta] \[Kappa]p (3+\[Nu])+\[Kappa]m (-3+5 \[Nu])) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)+(3 G \[Nu] (2 \[CapitalDelta] (-7+\[Nu])+\[CapitalDelta] \[Kappa]p (3+\[Nu])+\[Kappa]m (-3+5 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)-(3 G \[Nu] (12+\[CapitalDelta] \[Kappa]m (3-2 \[Nu])-38 \[Nu]+4 \[Nu]^2+\[Kappa]p (-3+8 \[Nu]+2 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)-(15 G (2+\[Kappa]p) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m+\[Kappa]p (-1+\[Nu])+2 (2+\[Nu])) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(4 r[]^3)+(3 G \[Nu] (\[Kappa]m (2-5 \[Nu])+\[CapitalDelta] \[Kappa]p (-2+\[Nu])+2 \[CapitalDelta] (4+\[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3)+(15 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)+(15 G \[Nu]^2 (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^5)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (-2+3 \[Nu])+4 (-2+6 \[Nu]+\[Nu]^2)+\[Kappa]p (2-7 \[Nu]+2 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3);
energy2SS=(G^3 M^2 \[Nu] (36-207 \[CapitalDelta] \[Kappa]m+2350 \[Nu]+\[Kappa]p (-60+799 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(28 r[]^7)-(G^2 M \[Nu] (-54-682 \[Nu]+24 \[Nu]^2+\[CapitalDelta] \[Kappa]m (46+9 \[Nu])+2 \[Kappa]p (23-174 \[Nu]+6 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(8 r[]^6)+(3 G \[Nu] (6 (9-19 \[Nu]+9 \[Nu]^2)+\[Kappa]p (-21+23 \[Nu]+27 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(16 r[]^5)+(G^2 M \[Nu] (10+\[Kappa]p (5-41 \[Nu])-4 \[Nu]+\[CapitalDelta] \[Kappa]m (5+3 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^4)+(G \[Nu] (39+9 \[CapitalDelta] \[Kappa]m (1-3 \[Nu])-70 \[Nu]+3 \[Kappa]p (-3+5 \[Nu])) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(8 r[]^3)-(G^3 M^2 \[Nu] (-72-69 \[CapitalDelta] \[Kappa]m+662 \[Nu]+\[Kappa]p (-20+341 \[Nu])) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(28 r[]^5)+(G^2 M \[Nu] (-22-302 \[Nu]+8 \[Nu]^2+\[CapitalDelta] \[Kappa]m (12+\[Nu])+2 \[Kappa]p (6-55 \[Nu]+2 \[Nu]^2)) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(8 r[]^4)-(G \[Nu] (78+6 \[CapitalDelta] \[Kappa]m (1-3 \[Nu])-154 \[Nu]+54 \[Nu]^2+3 \[Kappa]p (-9+11 \[Nu]+9 \[Nu]^2)) r[-LI[1]]^4 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(16 r[]^3)+(G^3 M^2 \[Nu] (\[Kappa]m (49+65 \[Nu])-\[CapitalDelta] (-70+634 \[Nu]+\[Kappa]p (49+341 \[Nu]))) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(28 r[]^5)+(G^2 M \[Nu] (\[Kappa]m (63-8 \[Nu]) \[Nu]+\[CapitalDelta] (-24-(338+111 \[Kappa]p) \[Nu]+4 (2+\[Kappa]p) \[Nu]^2)) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^4)-(G \[Nu] (3 \[Kappa]m (11-25 \[Nu]+15 \[Nu]^2)+\[CapitalDelta] (150-370 \[Nu]+54 \[Nu]^2+3 \[Kappa]p (-11+17 \[Nu]+9 \[Nu]^2))) r[-LI[1]]^4 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(16 r[]^3)+(G^3 M^2 \[Nu] (\[Kappa]m (-147+29 \[Nu])+\[CapitalDelta] (-70+2322 \[Nu]+\[Kappa]p (147+799 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(28 r[]^7)+(G^2 M \[Nu] (\[Kappa]m \[Nu] (-173+48 \[Nu])+\[CapitalDelta] (32+(738+357 \[Kappa]p) \[Nu]-12 (2+\[Kappa]p) \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^6)+(3 G \[Nu] (\[Kappa]m (21-23 \[Nu]-27 \[Nu]^2)+6 \[CapitalDelta] (17-43 \[Nu]+9 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-21+23 \[Nu]+27 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^5)-(G^2 M \[Nu] (6 \[Kappa]m (-2+\[Nu]) \[Nu]+\[CapitalDelta] (-5+(-6+22 \[Kappa]p) \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^4)+(G \[Nu] (6 \[Kappa]m (3-13 \[Nu]+18 \[Nu]^2)+\[CapitalDelta] (75-178 \[Nu]+6 \[Kappa]p (-3+7 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)-(G^3 M^2 \[Nu] (7 \[CapitalDelta] \[Kappa]m (21+55 \[Nu])+60 \[Nu] (-7+76 \[Nu])+\[Kappa]p (-147-91 \[Nu]+1598 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(56 r[]^7)+(G^2 M \[Nu]^2 (5 \[CapitalDelta] \[Kappa]m (-53+6 \[Nu])+4 (39-412 \[Nu]+12 \[Nu]^2)+\[Kappa]p (265-744 \[Nu]+24 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^6)-(3 G \[Nu] (-96+524 \[Nu]-804 \[Nu]^2+108 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-21+23 \[Nu]+27 \[Nu]^2)+\[Kappa]p (21-65 \[Nu]+19 \[Nu]^2+54 \[Nu]^3)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(32 r[]^5)+(G^2 M \[Nu]^2 (20+\[CapitalDelta] \[Kappa]m (17-3 \[Nu])-38 \[Nu]+\[Kappa]p (-17+47 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^4)+(G \[Nu] (36-195 \[Nu]+286 \[Nu]^2+\[Kappa]p (-9+48 \[Nu]-69 \[Nu]^2)+3 \[CapitalDelta] \[Kappa]m (3-10 \[Nu]+9 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(G^3 M^2 \[Nu] (7 \[CapitalDelta] \[Kappa]m (7+29 \[Nu])+4 \[Nu] (7+296 \[Nu])+\[Kappa]p (-49-105 \[Nu]+682 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(56 r[]^5)-(G^2 M \[Nu]^2 (3 \[CapitalDelta] \[Kappa]m (-29+2 \[Nu])+4 (27-202 \[Nu]+4 \[Nu]^2)+\[Kappa]p (87-228 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^4)+(G \[Nu] (-3 \[CapitalDelta] \[Kappa]m (11-21 \[Nu]+3 \[Nu]^2)+3 \[Kappa]p (11-43 \[Nu]+37 \[Nu]^2+18 \[Nu]^3)+4 (-36+195 \[Nu]-293 \[Nu]^2+27 \[Nu]^3)) r[-LI[1]]^4 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(32 r[]^3)-(G \[CapitalDelta] \[Nu]^2 r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[b, -LI[0]] \[Delta][c, a] \[CapitalSigma]v[-c, -LI[1]])/(2 r[]^3)+(G \[Nu]^2 (-1+3 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[Delta][c, a] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[-c, -LI[1]])/(2 r[]^3)+(G^2 M \[Nu] (-20+930 \[Nu]+72 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-28+5 \[Nu])+\[Kappa]p (-84+649 \[Nu]+36 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(8 r[]^5)-(3 G \[Nu] (3 \[CapitalDelta] \[Kappa]m (7-20 \[Nu])+2 (43-90 \[Nu]+54 \[Nu]^2)+\[Kappa]p (-21+22 \[Nu]+54 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(16 r[]^4)+(G^2 M \[Nu] (-\[Kappa]m \[Nu] (149+48 \[Nu])+\[CapitalDelta] (-16+(438+317 \[Kappa]p) \[Nu]+18 (2+\[Kappa]p) \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^5)-(3 G \[Nu] (\[Kappa]m (21-83 \[Nu]+93 \[Nu]^2)+\[CapitalDelta] (80-174 \[Nu]+54 \[Nu]^2+\[Kappa]p (-21+41 \[Nu]+27 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 r[]^4)+(G^2 M \[Nu] (-\[Kappa]m \[Nu] (149+48 \[Nu])+\[CapitalDelta] (-28+(412+317 \[Kappa]p) \[Nu]+18 (2+\[Kappa]p) \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^5)-(3 G \[Nu] (\[Kappa]m (21-83 \[Nu]+93 \[Nu]^2)+\[CapitalDelta] (86-214 \[Nu]+54 \[Nu]^2+\[Kappa]p (-21+41 \[Nu]+27 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 r[]^4)-(G^2 M \[Nu]^2 (84+730 \[Nu]+72 \[Nu]^2+\[CapitalDelta] \[Kappa]m (233+33 \[Nu])+\[Kappa]p (-233+601 \[Nu]+36 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^5)+(3 G \[Nu] (-80+414 \[Nu]-596 \[Nu]^2+108 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-21+62 \[Nu]-33 \[Nu]^2)+\[Kappa]p (21-104 \[Nu]+115 \[Nu]^2+54 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 r[]^4)+(G \[CapitalDelta] \[Nu]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[b, -LI[0]] \[Delta][c, a] \[CapitalSigma]v[-c, -LI[1]] ParamD[time][r[]])/(2 r[]^2)-(G \[Nu]^2 (-1+3 \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] \[Delta][c, a] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[-c, -LI[1]] ParamD[time][r[]])/(2 r[]^2)-(3 G^2 M \[Nu] (26+740 \[Nu]+80 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-43+27 \[Nu])+\[Kappa]p (-43+340 \[Nu]+40 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)+(15 G \[Nu]^2 (-18-\[Kappa]p+30 \[Nu]+15 \[Kappa]p \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^5)-(3 G \[Nu] (-8+52 \[Nu]+12 \[Nu]^2-3 \[CapitalDelta] (\[Kappa]m+4 \[Kappa]m \[Nu])+\[Kappa]p (3-14 \[Nu]+6 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^3)+(G^2 M \[Nu] (10+658 \[Nu]+56 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-15+22 \[Nu])+\[Kappa]p (-15+209 \[Nu]+28 \[Nu]^2)) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(8 r[]^4)-(3 G \[Nu] (3 \[CapitalDelta] \[Kappa]m (-1+4 \[Nu])+3 \[Kappa]p (1-\[Nu]+5 \[Nu]^2)+2 (-6-5 \[Nu]+15 \[Nu]^2)) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(8 r[]^3)+(G^2 M \[Nu] (-\[Kappa]m \[Nu] (127+116 \[Nu])+\[CapitalDelta] (16+(702+187 \[Kappa]p) \[Nu]+28 (2+\[Kappa]p) \[Nu]^2)) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^4)-(3 G \[Nu] (-3 \[Kappa]m (2-9 \[Nu]+21 \[Nu]^2)+\[CapitalDelta] (-24+46 \[Nu]+30 \[Nu]^2+3 \[Kappa]p (2-5 \[Nu]+5 \[Nu]^2))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)-(3 G^2 M \[Nu]^2 (-\[Kappa]m (141+148 \[Nu])+\[CapitalDelta] (752+80 \[Nu]+\[Kappa]p (313+40 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)+(15 G \[Nu]^2 (\[Kappa]m-15 \[Kappa]m \[Nu]+\[CapitalDelta] (-10+30 \[Nu]+\[Kappa]p (-1+15 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^5)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]p (3-\[Nu]+3 \[Nu]^2)+2 \[CapitalDelta] (-4+\[Nu]+3 \[Nu]^2)+\[Kappa]m (-3+7 \[Nu]+21 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)+(3 G^2 M \[Nu]^2 (\[CapitalDelta] \[Kappa]m (227+94 \[Nu])+4 (-15+384 \[Nu]+40 \[Nu]^2)+\[Kappa]p (-227+532 \[Nu]+80 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^6)-(15 G \[Nu]^2 (-1+15 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^5)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (3-4 \[Nu]-9 \[Nu]^2)+4 (2-6 \[Nu]-11 \[Nu]^2+3 \[Nu]^3)+\[Kappa]p (-3+10 \[Nu]+7 \[Nu]^2+6 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^3)-(G^2 M \[Nu]^2 (\[CapitalDelta] \[Kappa]m (157+72 \[Nu])+4 (-31+389 \[Nu]+28 \[Nu]^2)+\[Kappa]p (-157+302 \[Nu]+56 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^4)+(3 G \[Nu] (3 \[CapitalDelta] \[Kappa]m (2-7 \[Nu]+13 \[Nu]^2)+4 (6-32 \[Nu]+51 \[Nu]^2+15 \[Nu]^3)+\[Kappa]p (-6+33 \[Nu]-69 \[Nu]^2+30 \[Nu]^3)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^3)+(15 G \[Nu]^2 (10-3 \[CapitalDelta] \[Kappa]m-5 \[Kappa]p+12 \[Nu]+6 \[Kappa]p \[Nu]) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)+(15 G \[Nu]^2 (\[Kappa]m+6 \[CapitalDelta] \[Nu]+3 \[Kappa]m \[Nu]+\[CapitalDelta] \[Kappa]p (-1+3 \[Nu])) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)+(15 G \[Nu]^2 (\[Kappa]m+3 \[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+3 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)-(15 G \[Nu]^2 (-\[CapitalDelta] \[Kappa]m+2 \[Nu] (-7+6 \[Nu])+\[Kappa]p (1-2 \[Nu]+6 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)-(105 G (2+\[Kappa]p) \[Nu]^2 (-1+3 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(16 r[]^5)+(15 G \[Nu]^2 (-10+2 \[CapitalDelta] \[Kappa]m+\[Kappa]p+6 \[Nu]+3 \[Kappa]p \[Nu]) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^4)/(16 r[]^3)+(15 G \[Nu]^2 (\[Kappa]m-11 \[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+3 \[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(16 r[]^3)+(105 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 (-1+3 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(16 r[]^5)+(105 G \[Nu]^2 (-1+3 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(32 r[]^5)-(15 G \[Nu]^2 (12 \[Nu] (1+\[Nu])+\[CapitalDelta] \[Kappa]m (-1+7 \[Nu])+\[Kappa]p (1-9 \[Nu]+6 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(32 r[]^3);


(* ::Section:: *)
(*2.2. Total angular momentum*)


(*k-th component*)


Jk=JkN+\[Epsilon] \[Sigma] Sv[k,-LI[0]]+\[Epsilon]^2 Jk1PN+\[Epsilon]^4 Jk2PN+\[Epsilon]^3\[Sigma] Jk0SO+\[Epsilon]^5\[Sigma] Jk1SO+\[Epsilon]^7\[Sigma] Jk2SO+\[Epsilon]^4 \[Sigma]^2 Jk0SS+\[Epsilon]^6 \[Sigma]^2 Jk1SS+\[Epsilon]^8 \[Sigma]^2 Jk2SS;


JkN=M \[Nu] epsilon\[Delta][k, a, b] r[-a, -LI[0]] r[-b, -LI[1]];
Jk1PN=(G M^2 \[Nu] (3+\[Nu]) epsilon\[Delta][k, a, b] r[-a, -LI[0]] r[-b, -LI[1]])/r[]+1/2 M (1-3 \[Nu]) \[Nu] epsilon\[Delta][k, a, b] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]];
Jk2PN=(G^2 M^3 \[Nu] (30-41 \[Nu]+4 \[Nu]^2) epsilon\[Delta][k, a, b] r[-a, -LI[0]] r[-b, -LI[1]])/(4 r[]^2)-(G M^2 \[Nu] (-7+10 \[Nu]+9 \[Nu]^2) epsilon\[Delta][k, a, b] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]])/(2 r[])+3/8 M \[Nu] (1-7 \[Nu]+13 \[Nu]^2) epsilon\[Delta][k, a, b] r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]]-(G M^2 \[Nu]^2 (2+5 \[Nu]) epsilon\[Delta][k, a, b] r[-a, -LI[0]] r[-b, -LI[1]] (ParamD[time][r[]])^2)/(2 r[]);


Jk0SO=(3 G M \[Nu] r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/r[]^3-1/2 \[Nu] r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]]-(3 G M \[Nu] Sv[k, -LI[0]])/r[]+1/2 \[Nu] r[-LI[1]]^2 Sv[k, -LI[0]]+(G M \[CapitalDelta] \[Nu] r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/r[]^3-1/2 \[CapitalDelta] \[Nu] r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]]-(G M \[CapitalDelta] \[Nu] \[CapitalSigma]v[k, -LI[0]])/r[]+1/2 \[CapitalDelta] \[Nu] r[-LI[1]]^2 \[CapitalSigma]v[k, -LI[0]];
Jk1SO=-((G^2 M^2 \[Nu] (1+4 \[Nu]) r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(2 r[]^4))-(G M (-7+\[Nu]) \[Nu] r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(2 r[]^3)-(G M (-1+\[Nu]) \[Nu] r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]])/(2 r[])+3/8 \[Nu] (-1+3 \[Nu]) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]]+(G^2 M^2 \[Nu] (1+4 \[Nu]) Sv[k, -LI[0]])/(2 r[]^2)+(G M (-3+\[Nu]) \[Nu] r[-LI[1]]^2 Sv[k, -LI[0]])/(2 r[])+3/8 (1-3 \[Nu]) \[Nu] r[-LI[1]]^4 Sv[k, -LI[0]]-(G^2 M^2 \[CapitalDelta] \[Nu] (1+3 \[Nu]) r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^4)+(G M \[CapitalDelta] \[Nu] (1+3 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^3)+(G M \[CapitalDelta] (-3+\[Nu]) \[Nu] r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]])/(2 r[])+1/8 \[CapitalDelta] \[Nu] (-3+10 \[Nu]) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]]+(G^2 M^2 \[CapitalDelta] \[Nu] (1+3 \[Nu]) \[CapitalSigma]v[k, -LI[0]])/(2 r[]^2)+(G M \[CapitalDelta] (3-2 \[Nu]) \[Nu] r[-LI[1]]^2 \[CapitalSigma]v[k, -LI[0]])/(2 r[])+1/8 \[CapitalDelta] (3-10 \[Nu]) \[Nu] r[-LI[1]]^4 \[CapitalSigma]v[k, -LI[0]]-(G M \[Nu] (3+7 \[Nu]) r[-a, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] ParamD[time][r[]])/(2 r[]^2)+(3 G M \[Nu] (-1+2 \[Nu]) r[-a, -LI[0]] r[k, -LI[1]] Sv[a, -LI[0]] ParamD[time][r[]])/r[]^2-(G M \[CapitalDelta] \[Nu] (2+13 \[Nu]) r[-a, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^2)+(7 G M \[CapitalDelta] \[Nu]^2 r[-a, -LI[0]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^2)-(9 G M \[Nu]^2 r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3)+(G M \[Nu] (4+5 \[Nu]) Sv[k, -LI[0]] (ParamD[time][r[]])^2)/(2 r[])-(3 G M \[CapitalDelta] \[Nu]^2 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/r[]^3+(7 G M \[CapitalDelta] \[Nu]^2 \[CapitalSigma]v[k, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]);
Jk2SO=-((G^3 M^3 \[Nu] (18+29 \[Nu]+8 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(4 r[]^5))+(G^2 M^2 \[Nu] (55-231 \[Nu]+24 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(4 r[]^4)-(G M \[Nu] (-33+83 \[Nu]+11 \[Nu]^2) r[-LI[1]]^4 r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(8 r[]^3)+(G^2 M^2 \[Nu] (34-443 \[Nu]+36 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]])/(8 r[]^2)+(G M \[Nu] (3-31 \[Nu]+5 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]])/(8 r[])-5/16 \[Nu] (1-7 \[Nu]+13 \[Nu]^2) r[-LI[1]]^4 r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]]+(G^3 M^3 \[Nu] (18+29 \[Nu]+8 \[Nu]^2) Sv[k, -LI[0]])/(4 r[]^3)-(G^2 M^2 \[Nu] (66-405 \[Nu]+52 \[Nu]^2) r[-LI[1]]^2 Sv[k, -LI[0]])/(8 r[]^2)-(G M \[Nu] (9-47 \[Nu]+5 \[Nu]^2) r[-LI[1]]^4 Sv[k, -LI[0]])/(8 r[])+5/16 \[Nu] (1-7 \[Nu]+13 \[Nu]^2) r[-LI[1]]^6 Sv[k, -LI[0]]-(G^3 M^3 \[CapitalDelta] \[Nu] (3+8 \[Nu]+3 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^5)+(G^2 M^2 \[CapitalDelta] \[Nu] (7-109 \[Nu]+33 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(4 r[]^4)+(G M \[CapitalDelta] \[Nu] (3+27 \[Nu]-77 \[Nu]^2) r[-LI[1]]^4 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^3)+(G^2 M^2 \[CapitalDelta] \[Nu] (-30-193 \[Nu]+42 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^2)-(G M \[CapitalDelta] \[Nu] (21-59 \[Nu]+35 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]])/(8 r[])-1/16 \[CapitalDelta] \[Nu] (5-38 \[Nu]+75 \[Nu]^2) r[-LI[1]]^4 r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]]+(G^3 M^3 \[CapitalDelta] \[Nu] (3+8 \[Nu]+3 \[Nu]^2) \[CapitalSigma]v[k, -LI[0]])/(2 r[]^3)+(G^2 M^2 \[CapitalDelta] \[Nu] (30+169 \[Nu]-62 \[Nu]^2) r[-LI[1]]^2 \[CapitalSigma]v[k, -LI[0]])/(8 r[]^2)+(G M \[CapitalDelta] \[Nu] (21-66 \[Nu]+47 \[Nu]^2) r[-LI[1]]^4 \[CapitalSigma]v[k, -LI[0]])/(8 r[])+1/16 \[CapitalDelta] \[Nu] (5-38 \[Nu]+75 \[Nu]^2) r[-LI[1]]^6 \[CapitalSigma]v[k, -LI[0]]-(G^2 M^2 \[Nu] (68-381 \[Nu]+124 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] ParamD[time][r[]])/(8 r[]^3)+(G M \[Nu] (-34+5 \[Nu]+218 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] ParamD[time][r[]])/(16 r[]^2)+(G^2 M^2 \[Nu] (-46+551 \[Nu]+108 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] Sv[a, -LI[0]] ParamD[time][r[]])/(8 r[]^3)-(G M \[Nu] (68-295 \[Nu]+300 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[1]] Sv[a, -LI[0]] ParamD[time][r[]])/(16 r[]^2)+(G^2 M^2 \[CapitalDelta] (77-50 \[Nu]) \[Nu]^2 r[-a, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^3)+(G M \[CapitalDelta] \[Nu] (-6-92 \[Nu]+243 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(16 r[]^2)+(G^2 M^2 \[CapitalDelta] \[Nu] (7+124 \[Nu]+12 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^3)+(G M \[CapitalDelta] (4-31 \[Nu]) \[Nu]^2 r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(16 r[]^2)-(3 G^2 M^2 \[Nu]^2 (111+52 \[Nu]) r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^4)+(33 G M (-1+\[Nu]) \[Nu]^2 r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3)+(G M (1-86 \[Nu]) \[Nu]^2 r[-a, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[])+(G^2 M^2 \[Nu] (36-99 \[Nu]+140 \[Nu]^2) Sv[k, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^2)-(3 G M \[Nu] (-4+3 \[Nu]+7 \[Nu]^2) r[-LI[1]]^2 Sv[k, -LI[0]] (ParamD[time][r[]])^2)/(4 r[])-(G^2 M^2 \[CapitalDelta] \[Nu]^2 (149+102 \[Nu]) r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^4)+(3 G M \[CapitalDelta] \[Nu]^2 (-5+6 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3)-(G M \[CapitalDelta] \[Nu]^2 (6+19 \[Nu]) r[-a, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[])+(G^2 M^2 \[CapitalDelta] \[Nu] (-28-11 \[Nu]+132 \[Nu]^2) \[CapitalSigma]v[k, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^2)+(G M \[CapitalDelta] (39-68 \[Nu]) \[Nu]^2 r[-LI[1]]^2 \[CapitalSigma]v[k, -LI[0]] (ParamD[time][r[]])^2)/(4 r[])+(3 G M \[Nu] (-1+6 \[Nu]+11 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^3)/(4 r[]^2)+(3 G M \[Nu] (1-10 \[Nu]+36 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] Sv[a, -LI[0]] (ParamD[time][r[]])^3)/(4 r[]^2)+(3 G M \[CapitalDelta] \[Nu]^2 (17+10 \[Nu]) r[-a, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(16 r[]^2)+(3 G M \[CapitalDelta] \[Nu]^2 (-7+62 \[Nu]) r[-a, -LI[0]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(16 r[]^2)-(45 G M \[Nu]^2 (-1+3 \[Nu]) r[-a, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]^3)-(3 G M \[Nu]^2 (7+11 \[Nu]) Sv[k, -LI[0]] (ParamD[time][r[]])^4)/(8 r[])+(15 G M \[CapitalDelta] (2-5 \[Nu]) \[Nu]^2 r[-a, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]^3)+(3 G M \[CapitalDelta] \[Nu]^2 (-11+3 \[Nu]) \[CapitalSigma]v[k, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]);


Jk0SS=0;
Jk1SS=-((3 G \[Nu] (2 (-1+\[Nu])+\[Kappa]p (3+\[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 r[]^5))+(G \[Nu] (-\[CapitalDelta] \[Kappa]m+2 (-2+\[Nu])+\[Kappa]p (4+\[Nu])) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(2 r[]^3)+(G (8+3 \[CapitalDelta] \[Kappa]m-9 \[Kappa]p) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(4 r[]^3)-(3 G (2+\[CapitalDelta] \[Kappa]m+\[Kappa]p) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(4 r[]^3)-(3 G (\[CapitalDelta] (-1+\[Kappa]p)+\[Kappa]m (-1+\[Nu])) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^3)+(3 G \[Kappa]m \[Nu]^2 epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^3)-(3 G \[Nu] (2 \[CapitalDelta] (-3+\[Nu])-\[Kappa]m (3+\[Nu])+\[CapitalDelta] \[Kappa]p (3+\[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^5)+(G \[Nu] (2 \[CapitalDelta] (-5+\[Nu])+\[CapitalDelta] \[Kappa]p (5+\[Nu])+\[Kappa]m (-5+3 \[Nu])) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^3)+(G (\[CapitalDelta] (7-3 \[Kappa]p)-3 \[Kappa]m (-1+\[Nu])) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^3)+(3 G \[Nu] (-\[CapitalDelta]+\[Kappa]m \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^3)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (3+\[Nu])+4 (2-5 \[Nu]+\[Nu]^2)+\[Kappa]p (-3+5 \[Nu]+2 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (-5+\[Nu])+\[Kappa]p (5-11 \[Nu]-2 \[Nu]^2)-4 (3-7 \[Nu]+\[Nu]^2)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (-2+\[Nu])-(-2+\[Kappa]p) (-2+5 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(G (2+3 \[CapitalDelta] \[Kappa]m-3 \[Kappa]p) \[Nu]^2 epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(3 G \[Nu] (-2-3 \[CapitalDelta] \[Kappa]m+\[Kappa]p+8 \[Nu]+4 \[Kappa]p \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 r[]^4)+(3 G \[Nu] (\[Kappa]m (-1+2 \[Nu])+\[CapitalDelta] (\[Kappa]p+2 \[Nu]+\[Kappa]p \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^4)+(3 G \[Nu] (\[Kappa]m (-1+2 \[Nu])+\[CapitalDelta] (-3+\[Kappa]p+2 \[Nu]+\[Kappa]p \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(2 r[]^4)-(G \[CapitalDelta] \[Nu] epsilon\[Delta][k, c, d] Sv[a, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/r[]^2-(3 G \[Nu] (4-\[CapitalDelta] \[Kappa]m (-2+\[Nu])-10 \[Nu]+8 \[Nu]^2+\[Kappa]p (-2+5 \[Nu]+4 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4);
Jk2SS=-((G^2 M \[Nu] (-42-856 \[Nu]+28 \[Nu]^2+\[CapitalDelta] \[Kappa]m (46+9 \[Nu])+2 \[Kappa]p (23-153 \[Nu]+6 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^6))+(3 G \[Nu] (2 (5-10 \[Nu]+9 \[Nu]^2)+\[Kappa]p (-7+10 \[Nu]+9 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^5)-(G \[Nu] (-11+\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])+13 \[Nu]-9 \[Kappa]p \[Nu]) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^3)+(G^2 M \[Nu] (-2-216 \[Nu]+12 \[Nu]^2+\[CapitalDelta] \[Kappa]m (12+\[Nu])+4 \[Kappa]p (3-20 \[Nu]+\[Nu]^2)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 r[]^4)-(G \[Nu] (\[CapitalDelta] \[Kappa]m (2-6 \[Nu])+6 (4-5 \[Nu]+3 \[Nu]^2)+\[Kappa]p (-9+14 \[Nu]+9 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 r[]^3)+(G^2 M \[Nu] (26+\[Kappa]p (29-164 \[Nu])-24 \[Nu]-16 \[Nu]^2+\[CapitalDelta] \[Kappa]m (29+12 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^4)+(G \[Nu] (52+\[CapitalDelta] \[Kappa]m (13-50 \[Nu])-58 \[Nu]+3 \[Kappa]p (-9+10 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^3)+(G^2 M \[Nu] (10-11 \[Kappa]p+1448 \[Nu]+356 \[Kappa]p \[Nu]-\[CapitalDelta] \[Kappa]m (11+12 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^4)+(G \[Nu] (-46+36 \[Nu]+\[CapitalDelta] \[Kappa]m (-7+18 \[Nu])+\[Kappa]p (-7+18 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^3)-(G^2 M \[Nu] (-2+3 \[Nu]+2 \[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[k, -LI[0]] \[Delta][-d, -a])/(2 r[]^4)+(G^2 M \[Nu] (-14-(151+24 \[Kappa]p) \[Nu]+2 \[Nu]^2) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-e, -a])/(2 r[]^6)-(G \[Nu] (-4+14 \[Nu]+\[Kappa]p (-2+3 \[Nu])+\[CapitalDelta] \[Kappa]m (2+13 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-e, -a])/(8 r[]^3)-(G^2 M \[Nu] (3 \[Kappa]m \[Nu] (-5+4 \[Nu])+2 \[CapitalDelta] (2+(5+22 \[Kappa]p) \[Nu]+2 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^4)+(G \[Nu] (\[Kappa]m (10-33 \[Nu]+50 \[Nu]^2)+\[CapitalDelta] (23-28 \[Nu]+10 \[Kappa]p (-1+2 \[Nu]))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^3)+(G^2 M \[Nu] (3 \[Kappa]m \[Nu] (-27+4 \[Nu])+4 \[CapitalDelta] (8+(90+23 \[Kappa]p) \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^4)-(G \[Nu]^2 (8 \[CapitalDelta]+\[Kappa]m (-7+18 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^3)-(G^2 M \[CapitalDelta] \[Nu]^2 (2+\[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[k, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^4)+(G^2 M \[Nu] (12 \[Kappa]m \[Nu]+\[CapitalDelta] (-12-2 (37+6 \[Kappa]p) \[Nu]+\[Nu]^2)) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] Sv[b, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^6)+(G \[Nu] (\[Kappa]m (-2-\[Nu]+26 \[Nu]^2)+\[CapitalDelta] (4-16 \[Nu]+\[Kappa]p (2+5 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[b, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^3)-(2 G^2 M \[CapitalDelta] \[Nu] epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -b] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^4+(G^2 M \[Nu] (4 \[Kappa]m \[Nu] (23+6 \[Nu])+\[CapitalDelta] (10+129 \[Nu]-2 (7+3 \[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^6)+(3 G \[Nu] (\[Kappa]m (7-11 \[Nu]-5 \[Nu]^2)+\[CapitalDelta] (22-38 \[Nu]+10 \[Nu]^2+\[Kappa]p (-7+11 \[Nu]+5 \[Nu]^2))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)+(G^2 M \[Nu] (\[Kappa]m (33-8 \[Nu]) \[Nu]+\[CapitalDelta] (-4-(218+81 \[Kappa]p) \[Nu]+4 (3+\[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^4)-(G^2 M \[Nu] (3 \[Kappa]m \[Nu] (-5+4 \[Nu])+\[CapitalDelta] (3+(-8+44 \[Kappa]p) \[Nu]+4 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^4)+(G \[Nu] (\[Kappa]m (10-33 \[Nu]+50 \[Nu]^2)+\[CapitalDelta] (31-100 \[Nu]+10 \[Kappa]p (-1+2 \[Nu]))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(G^2 M \[Nu] (3 \[Kappa]m \[Nu] (183+4 \[Nu])-\[CapitalDelta] (15+(852+538 \[Kappa]p) \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^4)+(G \[Nu] (\[Kappa]m \[Nu] (1+6 \[Nu])+\[CapitalDelta] (-23+2 (61+3 \[Kappa]p) \[Nu]-24 (2+\[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(G^2 M \[Nu] (-291 \[Kappa]m \[Nu]+\[CapitalDelta] (-4+(460+291 \[Kappa]p) \[Nu]+2 \[Nu]^2)) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G \[Nu]^2 (\[Kappa]m-4 \[Kappa]m \[Nu]+\[CapitalDelta] (-18+8 \[Nu]+\[Kappa]p (-1+4 \[Nu]))) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)+(G \[Nu] (\[Kappa]m (-2-\[Nu]+26 \[Nu]^2)+\[CapitalDelta] (4-50 \[Nu]+\[Kappa]p (2+5 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(G \[CapitalDelta] \[Nu]^2 epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-c, -LI[0]] r[k, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(G^2 M \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-223+30 \[Nu])+4 (49-444 \[Nu]+14 \[Nu]^2)+\[Kappa]p (223-660 \[Nu]+24 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^6)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (-7+10 \[Nu]+9 \[Nu]^2)+4 (-6+31 \[Nu]-46 \[Nu]^2+9 \[Nu]^3)+\[Kappa]p (7-24 \[Nu]+11 \[Nu]^2+18 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^5)+(15 G \[Nu]^2 (-4+10 \[Nu]+\[Kappa]p (2+5 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)-(3 G \[Nu] (-4+\[Kappa]p-2 \[Nu]+2 \[Kappa]p \[Nu]+10 \[Nu]^2+5 \[Kappa]p \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1+4 \[Nu])) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^2)/(4 r[]^3)-(3 G \[Nu] (2+36 \[Nu]+16 \[Nu]^2-\[CapitalDelta] (\[Kappa]m+12 \[Kappa]m \[Nu])+\[Kappa]p (-9-4 \[Nu]+8 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(16 r[]^3)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (5-24 \[Nu])+(2+\[Kappa]p) (5-24 \[Nu]+32 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(16 r[]^3)-(3 G \[Nu] (2-8 \[Nu]+\[Kappa]m (2-\[Nu]+10 \[Nu]^2)+2 \[CapitalDelta] (1+5 \[Nu]+2 \[Nu]^2+\[Kappa]p (-1+\[Nu]+\[Nu]^2))) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)+(3 G \[Nu] (-2+(8-5 \[Kappa]m) \[Nu]+16 \[Kappa]m \[Nu]^2+2 \[CapitalDelta] (1-18 \[Nu]+4 (2+\[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)+(3 G \[CapitalDelta] \[Nu]^2 epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -b] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3)+(15 G \[Nu]^2 (2 \[CapitalDelta] (1+\[Nu])-\[Kappa]m (3+\[Nu])+\[CapitalDelta] \[Kappa]p (3+\[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)-(3 G \[Nu] (\[Kappa]m (-2+6 \[Nu]-21 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (2-2 \[Nu]+5 \[Nu]^2)+2 \[CapitalDelta] (-4+9 \[Nu]+5 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3)-(3 G \[Nu] (-2+8 \[Nu]+\[Kappa]m (2-\[Nu]+10 \[Nu]^2)+\[CapitalDelta] (3-10 \[Nu]+4 \[Nu]^2+2 \[Kappa]p (-1+\[Nu]+\[Nu]^2))) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)-(3 G \[Nu] (-2+(8+15 \[Kappa]m) \[Nu]-56 \[Kappa]m \[Nu]^2+\[CapitalDelta] (-3-2 (-6+5 \[Kappa]p) \[Nu]+32 (2+\[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)+(15 G (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 (-1+4 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)-(15 G \[Nu]^2 (2+5 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^5)+(15 G \[Nu] (2+\[Kappa]p-12 \[Nu]-10 \[Kappa]p \[Nu]+16 \[Nu]^2+8 \[Kappa]p \[Nu]^2+\[CapitalDelta] (\[Kappa]m-6 \[Kappa]m \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(16 r[]^4)+(15 G \[Nu]^2 (4 \[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+2 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)+(15 G \[Nu] (\[CapitalDelta]-3 \[CapitalDelta] (4+\[Kappa]p) \[Nu]+2 \[Kappa]m (1-2 \[Nu]) \[Nu]+10 \[CapitalDelta] (2+\[Kappa]p) \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^4)-(3 G \[Nu] (-2+8 \[Nu]+\[CapitalDelta] (-3+2 \[Nu])) epsilon\[Delta][k, c, d] Sv[a, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^2)+(G \[Nu] (2 \[Kappa]m (1-7 \[Nu]+2 \[Nu]^2)+\[CapitalDelta] (15-12 \[Nu]+2 \[Kappa]p (-1+5 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)-(G \[Nu] (6 \[CapitalDelta] (7-13 \[Nu]+3 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-11+20 \[Nu]+9 \[Nu]^2)+\[Kappa]m (11-28 \[Nu]+15 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(G \[Nu] (\[Kappa]p (-1+8 \[Nu]-11 \[Nu]^2)+2 (2-9 \[Nu]+\[Nu]^2)+\[CapitalDelta] \[Kappa]m (1-6 \[Nu]+\[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)-(G^2 M \[Nu]^2 (40-452 \[Nu]+24 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-19+2 \[Nu])+\[Kappa]p (57-168 \[Nu]+8 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^4)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (-11+24 \[Nu]-3 \[Nu]^2)+4 (-9+43 \[Nu]-54 \[Nu]^2+9 \[Nu]^3)+\[Kappa]p (11-46 \[Nu]+43 \[Nu]^2+18 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)+(G^2 M \[Nu]^2 (138-59 \[Kappa]p+\[CapitalDelta] \[Kappa]m (59-12 \[Nu])-40 \[Nu]+188 \[Kappa]p \[Nu]+16 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^4)+(G \[Nu] (56-286 \[Nu]+436 \[Nu]^2+\[Kappa]p (-20+93 \[Nu]-130 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (20-53 \[Nu]+50 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^3)+(G^2 M \[Nu]^2 (198+\[Kappa]p (173-380 \[Nu])-1472 \[Nu]+\[CapitalDelta] \[Kappa]m (-173+12 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^4)+(G \[Nu]^2 (-18+\[CapitalDelta] \[Kappa]m (7-18 \[Nu])+84 \[Nu]+\[Kappa]p (-7+18 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 r[]^3)-(G^2 M \[Nu]^2 (8-6 \[CapitalDelta] \[Kappa]m+\[Kappa]p (6-12 \[Nu])-73 \[Nu]+\[Nu]^2) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/r[]^6+(G \[Nu] (4-44 \[Nu]+118 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-2-3 \[Nu]+13 \[Nu]^2)-\[Kappa]p (-2+\[Nu]+23 \[Nu]^2)) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)-(G^2 M \[CapitalDelta] \[Nu] (-2+3 \[Nu]+\[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[k, -LI[0]])/(2 r[]^4)+(G^2 M \[Nu]^2 (-4+5 \[Nu]+2 \[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[k, -LI[0]])/(2 r[]^4)+(3 G \[Nu] (-10+2 \[Kappa]p+16 \[Nu]-11 \[Kappa]p \[Nu]+\[CapitalDelta] \[Kappa]m (-2+3 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)+(G^2 M \[Nu] (-2-236 \[Nu]+76 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-50+9 \[Nu])+\[Kappa]p (-50+95 \[Nu]+36 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 r[]^5)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (13-48 \[Nu])+2 (9-56 \[Nu]+72 \[Nu]^2)+\[Kappa]p (5-52 \[Nu]+72 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(16 r[]^4)+(G \[Nu] (44 \[Nu]+\[CapitalDelta] \[Kappa]m (-3+16 \[Nu])+\[Kappa]p (-7+24 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^2)-(3 G \[Nu]^2 (-11 \[CapitalDelta] \[Kappa]m+(2+\[Kappa]p) (-5+16 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(8 r[]^4)+(G^2 M \[Nu] (3 \[Kappa]m (19-12 \[Nu]) \[Nu]+\[CapitalDelta] (-18+(-115+43 \[Kappa]p) \[Nu]+2 (19+9 \[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^5)-(3 G \[Nu] (2 (-1+\[Kappa]m+4 \[Nu]-6 \[Kappa]m \[Nu]+15 \[Kappa]m \[Nu]^2)+\[CapitalDelta] (2-50 \[Nu]+36 \[Nu]^2+\[Kappa]p (-2-\[Nu]+18 \[Nu]^2))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^4)-(G \[Nu] (-3+12 \[Nu]+\[CapitalDelta] (5+\[Kappa]p-19 \[Nu]-2 \[Kappa]p \[Nu])+\[Kappa]m (-1-\[Nu]+16 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^2)+(G \[Nu] (-3+5 \[CapitalDelta] (-1+\[Nu])+12 \[Nu]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-c, -b] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^2)-(3 G \[Nu]^2 (16 \[CapitalDelta] (-2+\[Nu])+\[CapitalDelta] \[Kappa]p (3+8 \[Nu])+\[Kappa]m (-3+14 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[b, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^4)-(9 G^2 M \[CapitalDelta] \[Nu]^2 epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[0]] Sv[b, -LI[0]] \[Delta][-d, -b] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^5)-(3 G \[CapitalDelta] \[Nu]^2 epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[1]] Sv[b, -LI[0]] \[Delta][-d, -b] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^2)-(3 G \[Nu] (-1+4 \[Nu]+\[Kappa]m (2-11 \[Nu]+6 \[Nu]^2)+\[CapitalDelta] (11-10 \[Nu]+\[Kappa]p (-2+7 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)-(3 G \[Nu] (1-4 \[Nu]+\[Kappa]m (2-11 \[Nu]+6 \[Nu]^2)+\[CapitalDelta] (9-16 \[Nu]+\[Kappa]p (-2+7 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)+(G^2 M \[Nu] (-3 \[Kappa]m \[Nu] (43+6 \[Nu])+\[CapitalDelta] (10+(246+179 \[Kappa]p) \[Nu]+(19+9 \[Kappa]p) \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(2 r[]^5)-(3 G \[Nu] (2 (1+\[Kappa]m-4 \[Nu]-7 \[Kappa]m \[Nu]+19 \[Kappa]m \[Nu]^2)+\[CapitalDelta] (11-30 \[Nu]+20 \[Nu]^2+\[Kappa]p (-2+\[Nu]+10 \[Nu]^2))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^4)+(G \[Nu] (-3+12 \[Nu]+\[Kappa]m (1+\[Nu]-16 \[Nu]^2)+\[CapitalDelta] (3+39 \[Nu]+\[Kappa]p (-1+2 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^2)+(G^2 M \[CapitalDelta] \[Nu] (-1+6 \[Nu]) epsilon\[Delta][k, c, d] Sv[a, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^3)-(3 G \[Nu]^2 (\[Kappa]m (-3+14 \[Nu])+\[CapitalDelta] (-26+16 \[Nu]+\[Kappa]p (3+8 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] \[Delta][-e, -a] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^4)-(3 G \[Nu] (10-46 \[Nu]+36 \[Nu]^2+\[Kappa]p (-2+13 \[Nu]-17 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (2-9 \[Nu]+3 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^4)-(G^2 M \[Nu]^2 (84-234 \[Nu]+76 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-7+27 \[Nu])+\[Kappa]p (7+59 \[Nu]+36 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^5)+(3 G \[Nu] (-8+98 \[Nu]-352 \[Nu]^2+144 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-4+11 \[Nu]-12 \[Nu]^2)+\[Kappa]p (4-19 \[Nu]+8 \[Nu]^2+72 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 r[]^4)-(G \[Nu] (4-64 \[Nu]+204 \[Nu]^2+\[Kappa]p (2-5 \[Nu]-8 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (-2+\[Nu]+16 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^2)+(3 G \[Nu]^2 (24-3 \[CapitalDelta] \[Kappa]m (-1+\[Nu])-106 \[Nu]+32 \[Nu]^2+\[Kappa]p (-3+9 \[Nu]+16 \[Nu]^2)) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] \[Delta][-e, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^4)+(3 G \[Nu] (8-40 \[Nu]+72 \[Nu]^2+20 \[Nu]^3+\[CapitalDelta] \[Kappa]m (2-4 \[Nu]+13 \[Nu]^2)+\[Kappa]p (-2+8 \[Nu]-17 \[Nu]^2+10 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (-4+3 \[Nu]-8 \[Nu]^2)+2 (-4+9 \[Nu]-16 \[Nu]^2+8 \[Nu]^3)+\[Kappa]p (4-11 \[Nu]+16 \[Nu]^2+8 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^3)-(3 G \[Nu]^2 (50+\[CapitalDelta] \[Kappa]m (5-8 \[Nu])-216 \[Nu]+64 \[Nu]^2+\[Kappa]p (-5+8 \[Nu]+32 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^3)-(15 G \[Nu]^2 (2+\[Kappa]p-28 \[Nu]-2 \[Kappa]p \[Nu]+16 \[Nu]^2+8 \[Kappa]p \[Nu]^2-\[CapitalDelta] (\[Kappa]m+2 \[Kappa]m \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(16 r[]^4);


(* ::Chapter:: *)
(*3. Multipole moments (before Symmetric Trace-Free operation is applied)*)


(* ::Section:: *)
(*3.1. Mass quadrupole moments*)


Iij=IijN+\[Epsilon]^2 Iij1PN+\[Epsilon]^4 Iij2PN+\[Epsilon]^3 \[Sigma] Iij0SO+\[Epsilon]^5\[Sigma] Iij1SO+\[Epsilon]^7\[Sigma] Iij2SO+\[Epsilon]^4 \[Sigma]^2 Iij0SS+\[Epsilon]^6 \[Sigma]^2 Iij1SS+\[Epsilon]^8 \[Sigma]^2 Iij2SS;


IijN=M \[Nu] r[i, -LI[0]] r[j, -LI[0]];
Iij1PN=(G M^2 \[Nu] (-5+8 \[Nu]) r[i, -LI[0]] r[j, -LI[0]])/(7 r[])-11/21 M \[Nu] (-1+3 \[Nu]) r[]^2 r[i, -LI[1]] r[j, -LI[1]]-29/42 M \[Nu] (-1+3 \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, b]+4/7 M \[Nu] (-1+3 \[Nu]) r[] r[i, -LI[1]] r[j, -LI[0]] ParamD[time][r[]];
Iij2PN=(G^2 M^3 \[Nu] (653-1906 \[Nu]+337 \[Nu]^2) r[i, -LI[0]] r[j, -LI[0]])/(252 r[]^2)-(G M^2 \[Nu] (-2021+5947 \[Nu]+4883 \[Nu]^2) r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]])/(756 r[])+1/504 M \[Nu] (253-1835 \[Nu]+3545 \[Nu]^2) r[-LI[1]]^4 r[i, -LI[0]] r[j, -LI[0]]-1/189 G M^2 \[Nu] (-742+335 \[Nu]+985 \[Nu]^2) r[] r[i, -LI[1]] r[j, -LI[1]]+1/126 M \[Nu] (41-337 \[Nu]+733 \[Nu]^2) r[]^2 r[-LI[1]]^2 r[i, -LI[1]] r[j, -LI[1]]+1/378 G M^2 \[Nu] (-1085+4057 \[Nu]+1463 \[Nu]^2) r[i, -LI[1]] r[j, -LI[0]] ParamD[time][r[]]-2/63 M \[Nu] (13-101 \[Nu]+209 \[Nu]^2) r[] r[-LI[1]]^2 r[i, -LI[1]] r[j, -LI[0]] ParamD[time][r[]]-(G M^2 \[Nu] (131-907 \[Nu]+1273 \[Nu]^2) r[i, -LI[0]] r[j, -LI[0]] (ParamD[time][r[]])^2)/(756 r[])+5/63 M \[Nu] (1-5 \[Nu]+5 \[Nu]^2) r[]^2 r[i, -LI[1]] r[j, -LI[1]] (ParamD[time][r[]])^2;


Iij0SO=8/3 \[Nu]  epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]-4/3 \[Nu]  epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c]+8/3 \[CapitalDelta] \[Nu]  epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]-4/3 \[CapitalDelta] \[Nu]  epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]];
Iij1SO=(5 G M \[Nu] (15+11 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c])/(21 r[])-26/21 \[Nu] (-1+3 \[Nu]) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]-(2 G M \[Nu] (11+5 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c])/(3 r[])+4/21 \[Nu] (-1+3 \[Nu]) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c]+(2 G M \[Nu] (-2+41 \[Nu]) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(21 r[]^3)+3/7 (1-3 \[Nu]) \[Nu] epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e]+(G M \[CapitalDelta] \[Nu] (7+12 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(3 r[])+2/21 \[CapitalDelta] (13-58 \[Nu]) \[Nu] epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]-(2 G M \[CapitalDelta] \[Nu] (28+17 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(21 r[])+4/21 \[CapitalDelta] \[Nu] (-1+9 \[Nu]) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+(2 G M \[CapitalDelta] \[Nu] (3+\[Nu]) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(21 r[]^3)+1/21 \[CapitalDelta] (9-40 \[Nu]) \[Nu] epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]]+(G M \[Nu] (-25+131 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(21 r[]^2)+4/21 \[Nu] (-1+3 \[Nu]) epsilon\[Delta][j, -a, -b] r[] r[-c, -LI[1]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]]+(G M \[CapitalDelta] \[Nu] (-21+62 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(21 r[]^2)+4/21 \[CapitalDelta] \[Nu] (-1+5 \[Nu]) epsilon\[Delta][j, -a, -b] r[] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]];
Iij2SO=(G^2 M^2 \[Nu] (2213-5933 \[Nu]+849 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c])/(252 r[]^2)-(G M \[Nu] (-5195+7597 \[Nu]+6185 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c])/(756 r[])+2/63 \[Nu] (29-202 \[Nu]+373 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^4 r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+(G^2 M^2 \[Nu] (-647+1176 \[Nu]+13 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c])/(63 r[]^2)+(G M \[Nu] (-60+43 \[Nu]+143 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c])/(21 r[])-1/63 \[Nu] (4-23 \[Nu]+32 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^4 r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c]+(G^2 M^2 \[Nu] (2459+8339 \[Nu]-227 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(252 r[]^4)-(G M \[Nu] (1127-4753 \[Nu]+3319 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(378 r[]^3)-(G M \[Nu] (-461+550 \[Nu]+254 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(189 r[])+1/63 \[Nu] (25-179 \[Nu]+341 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e]+(G^2 M^2 \[CapitalDelta] \[Nu] (3635-19583 \[Nu]+4335 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(756 r[]^2)-(G M \[CapitalDelta] \[Nu] (-4547+12138 \[Nu]+14341 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(756 r[])+2/63 \[CapitalDelta] \[Nu] (29-271 \[Nu]+631 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^4 r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+(G^2 M^2 \[CapitalDelta] \[Nu] (-908+3211 \[Nu]+482 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(189 r[]^2)+(G M \[CapitalDelta] \[Nu] (-76+362 \[Nu]+289 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(63 r[])-1/63 \[CapitalDelta] \[Nu] (4-103 \[Nu]+336 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^4 r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+(G^2 M^2 \[CapitalDelta] \[Nu] (3689+10179 \[Nu]-4627 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(756 r[]^4)+(G M \[CapitalDelta] \[Nu] (64-639 \[Nu]+2692 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(378 r[]^3)-(G M \[CapitalDelta] \[Nu] (-641+1599 \[Nu]+274 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(189 r[])+1/63 \[CapitalDelta] \[Nu] (25-228 \[Nu]+550 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]]+(G^2 M^2 \[Nu] (1383+2753 \[Nu]+3131 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(252 r[]^3)-(G M \[Nu] (245-2719 \[Nu]+6493 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(252 r[]^2)-1/189 G M \[Nu] (80-1399 \[Nu]+4141 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]]-1/126 \[Nu] (25-173 \[Nu]+317 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]]+(G M \[Nu] (109-2723 \[Nu]+7109 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] ParamD[time][r[]])/(378 r[]^2)+(G^2 M^2 \[CapitalDelta] \[Nu] (-995+4765 \[Nu]+5297 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(756 r[]^3)-(G M \[CapitalDelta] \[Nu] (21-406 \[Nu]+1097 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(84 r[]^2)-1/189 G M \[CapitalDelta] \[Nu] (128-1254 \[Nu]+1511 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]-1/126 \[CapitalDelta] \[Nu] (25-236 \[Nu]+575 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+(G M \[CapitalDelta] \[Nu] (-209-204 \[Nu]+667 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] ParamD[time][r[]])/(378 r[]^2)+(G M \[Nu] (-1139+1195 \[Nu]+5351 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] (ParamD[time][r[]])^2)/(756 r[])+(G M \[Nu] (-34-253 \[Nu]+2101 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] (ParamD[time][r[]])^2)/(63 r[])-(G M \[Nu] (-215+787 \[Nu]+449 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(126 r[]^3)-(G M \[CapitalDelta] \[Nu] (551+648 \[Nu]+1055 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(756 r[])+(G M \[CapitalDelta] \[Nu] (7+86 \[Nu]+1338 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(63 r[])-(G M \[CapitalDelta] \[Nu] (-86+261 \[Nu]+598 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(126 r[]^3)-(G M \[Nu] (-337+857 \[Nu]+1885 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] (ParamD[time][r[]])^3)/(252 r[]^2)-(G M \[CapitalDelta] \[Nu] (-91+448 \[Nu]+981 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(252 r[]^2);


Iij0SS=-(((\[CapitalDelta] \[Kappa]m+\[Kappa]p) Sv[i, -LI[0]] Sv[j, -LI[0]])/(2 M))+(2 \[Kappa]m \[Nu] Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M+((\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(2 M);
Iij1SS=(G \[Nu] (7 \[CapitalDelta] \[Kappa]m-2 (2+\[Kappa]p) (-9+20 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(14 r[]^5)+(G \[Nu] (-22+2 \[CapitalDelta] \[Kappa]m+10 \[Nu]+\[Kappa]p (-13+5 \[Nu])) r[-a, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(7 r[]^3)+(11 (-\[CapitalDelta] \[Kappa]m+\[Kappa]p) \[Nu] r[-a, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(14 M)+(G (17 \[CapitalDelta] \[Kappa]m+109 \[Kappa]p) \[Nu] Sv[i, -LI[0]] Sv[j, -LI[0]])/(42 r[])+(29 (\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] r[-LI[1]]^2 Sv[i, -LI[0]] Sv[j, -LI[0]])/(84 M)+(G \[Nu] (-48-11 \[CapitalDelta] \[Kappa]m+60 \[Nu]+\[Kappa]p (8+30 \[Nu])) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(42 r[]^3)+(11 (\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(42 M)+(G \[Nu] (\[Kappa]m (45-39 \[Nu])+5 \[CapitalDelta] (-2+3 \[Kappa]p (-3+\[Nu])+6 \[Nu])) r[-a, -LI[0]] r[i, -LI[0]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(42 r[]^3)+(11 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[-a, -LI[1]] r[i, -LI[1]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(14 M)+(G \[Nu] (\[CapitalDelta] (36+\[Kappa]p (11-40 \[Nu])-80 \[Nu])+\[Kappa]m (-11+12 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(14 r[]^5)+(G \[Nu] (\[Kappa]m (-19+14 \[Nu])+\[CapitalDelta] (-48+60 \[Nu]+\[Kappa]p (19+30 \[Nu]))) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(42 r[]^3)-(11 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(21 M)+(G \[Nu] (8 \[Nu] (-9+20 \[Nu])+\[CapitalDelta] \[Kappa]m (-11+26 \[Nu])+\[Kappa]p (11-48 \[Nu]+80 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(28 r[]^5)-(G \[Nu] (\[CapitalDelta] \[Kappa]m (19+8 \[Nu])+8 \[Nu] (2+15 \[Nu])+\[Kappa]p (-19+30 \[Nu]+60 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(84 r[]^3)+(\[Nu] (-11 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+14 \[Nu]+11 \[Kappa]p (-1+3 \[Nu])) r[i, -LI[1]] r[j, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(42 M)+(G \[Nu] (\[Kappa]m (45-39 \[Nu])+\[CapitalDelta] (-122+15 \[Kappa]p (-3+\[Nu])+30 \[Nu])) r[-a, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(42 r[]^3)+(11 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[-a, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(14 M)-(2 G \[Nu] (-23 \[CapitalDelta] \[Kappa]p+\[Kappa]m (23+17 \[Nu])) Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(21 r[])-(29 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[-LI[1]]^2 Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(42 M)+(G \[Nu] (3 \[CapitalDelta] \[Kappa]m (5-3 \[Nu])+4 (11-5 \[Nu]) \[Nu]+\[Kappa]p (-15+39 \[Nu]-10 \[Nu]^2)) r[-a, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(14 r[]^3)+((\[Kappa]p (11-33 \[Nu])+11 \[CapitalDelta] \[Kappa]m (-1+\[Nu])-28 \[Nu]) \[Nu] r[-a, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(14 M)+(G \[Nu] (\[Kappa]p (46-75 \[Nu])+56 \[Nu]-\[CapitalDelta] \[Kappa]m (46+17 \[Nu])) \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(42 r[])+(\[Nu] (-29 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+140 \[Nu]+29 \[Kappa]p (-1+3 \[Nu])) r[-LI[1]]^2 \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(84 M);
Iij2SS=-(1/(756 r[]^6)) G^2 M \[Nu] (\[CapitalDelta] \[Kappa]m (2335+3083 \[Nu])+18 (-172-5417 \[Nu]+579 \[Nu]^2)+\[Kappa]p (1394-37545 \[Nu]+5211 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]]+1/(504 r[]^5) G \[Nu] (2 \[CapitalDelta] \[Kappa]m (155+43 \[Nu])+6 (851-2797 \[Nu]+1861 \[Nu]^2)+\[Kappa]p (-1831+4761 \[Nu]+5583 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]]-(G \[Nu] (2 \[CapitalDelta] \[Kappa]m (-496+1081 \[Nu])+6 (-815+814 \[Nu]+23 \[Nu]^2)+\[Kappa]p (1349-4791 \[Nu]+69 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(756 r[]^3)+1/(756 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (-1189+3259 \[Nu])+6 (-685-739 \[Nu]+628 \[Nu]^2)+\[Kappa]p (2083-7323 \[Nu]+1884 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]]+(G \[Nu] (\[CapitalDelta] \[Kappa]m (712-1027 \[Nu])+6 (679-1787 \[Nu]+1241 \[Nu]^2)+\[Kappa]p (-328+1068 \[Nu]+3723 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(378 r[]^3)-(23 \[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Kappa]p \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(504 M)+(G^2 M \[Nu] (2 \[CapitalDelta] \[Kappa]m (-2758+769 \[Nu])+18 (209-1613 \[Nu]+147 \[Nu]^2)+\[Kappa]p (-133-14577 \[Nu]+1323 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(756 r[]^4)-(G \[Nu] (2 \[CapitalDelta] \[Kappa]m (505+1259 \[Nu])+6 (17-2143 \[Nu]+151 \[Nu]^2)+\[Kappa]p (487-645 \[Nu]+453 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(756 r[]^3)+(G \[Nu] (150+717 \[Nu]-204 \[Nu]^2-2 \[CapitalDelta] \[Kappa]m (148+347 \[Nu])+\[Kappa]p (185+1491 \[Nu]-102 \[Nu]^2)) r[-a, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(189 r[])+(\[Nu] (269 \[Kappa]p (1-3 \[Nu])+\[CapitalDelta] \[Kappa]m (-269+1061 \[Nu])) r[-LI[1]]^2 r[-a, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[j, -LI[0]])/(504 M)+(G^2 M \[Nu] (-972-371 \[Kappa]p+648 \[Nu]-1578 \[Kappa]p \[Nu]+\[CapitalDelta] \[Kappa]m (2177+226 \[Nu])) Sv[i, -LI[0]] Sv[j, -LI[0]])/(756 r[]^2)+(G \[Nu] (1728-4932 \[Nu]+\[CapitalDelta] \[Kappa]m (1771+461 \[Nu])-\[Kappa]p (175+1203 \[Nu])) r[-LI[1]]^2 Sv[i, -LI[0]] Sv[j, -LI[0]])/(756 r[])+(\[Nu] (\[CapitalDelta] \[Kappa]m (253-949 \[Nu])+253 \[Kappa]p (-1+3 \[Nu])) r[-LI[1]]^4 Sv[i, -LI[0]] Sv[j, -LI[0]])/(1008 M)+(G^2 M \[Nu] (\[CapitalDelta] \[Kappa]m (2617+515 \[Nu])+54 (-65-546 \[Nu]+48 \[Nu]^2)+\[Kappa]p (509-11688 \[Nu]+1296 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(756 r[]^4)-1/(1512 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (298-3034 \[Nu])+5 \[Kappa]p (-611+1677 \[Nu]+1047 \[Nu]^2)+6 (1711-1187 \[Nu]+1745 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b]-(G \[Nu] (5 \[CapitalDelta] \[Kappa]m (8-161 \[Nu])+6 (149-262 \[Nu]+391 \[Nu]^2)+\[Kappa]p (14+1350 \[Nu]+1173 \[Nu]^2)) r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(378 r[])+(\[Nu] (\[CapitalDelta] \[Kappa]m (41-173 \[Nu])+41 \[Kappa]p (-1+3 \[Nu])) r[-LI[1]]^2 r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(252 M)+1/(1512 r[]^4) G^2 M \[Nu] (\[Kappa]m (-5383+38179 \[Nu]-7475 \[Nu]^2)+18 \[CapitalDelta] (-349-1455 \[Nu]+147 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (5383-16115 \[Nu]+1323 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[0]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]]+1/(1512 r[]^3) G \[Nu] (\[Kappa]m (-523+877 \[Nu]+10525 \[Nu]^2)+\[CapitalDelta] (726+5766 \[Nu]-906 \[Nu]^2+\[Kappa]p (523+3163 \[Nu]-453 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[0]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]]-(G \[Nu] (\[Kappa]m (481+1001 \[Nu]-2878 \[Nu]^2)+6 \[CapitalDelta] (8+323 \[Nu]+34 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-481-2185 \[Nu]+102 \[Nu]^2)) r[-a, -LI[1]] r[i, -LI[1]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(378 r[])+(\[Nu] (\[CapitalDelta] \[Kappa]p (269-934 \[Nu])+48 \[CapitalDelta] \[Nu]+\[Kappa]m (-269+1472 \[Nu]-2122 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[i, -LI[1]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(504 M)+1/(756 r[]^6) G^2 M \[Nu] (\[CapitalDelta] \[Kappa]p (941+40628 \[Nu]-5211 \[Nu]^2)+18 \[CapitalDelta] (175+5178 \[Nu]-579 \[Nu]^2)+\[Kappa]m (-941-31288 \[Nu]+17543 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(504 r[]^5) G \[Nu] (\[Kappa]m (2141-5915 \[Nu]-5927 \[Nu]^2)+6 \[CapitalDelta] (1577-4675 \[Nu]+1861 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-2141+4675 \[Nu]+5583 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(756 r[]^3) G \[Nu] (\[Kappa]m (2341-10921 \[Nu]+8717 \[Nu]^2)-\[CapitalDelta] (6 (-1130+2236 \[Nu]+23 \[Nu]^2)+\[Kappa]p (2341-6953 \[Nu]+69 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(756 r[]^3) G \[Nu] (\[Kappa]m (-1636+7669 \[Nu]-7460 \[Nu]^2)+6 \[CapitalDelta] (-707+346 \[Nu]+314 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (1636-5291 \[Nu]+942 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(756 r[]^3) G \[Nu] (\[Kappa]m (-1636+7669 \[Nu]-7460 \[Nu]^2)+6 \[CapitalDelta] (-68+619 \[Nu]+314 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (1636-5291 \[Nu]+942 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(378 r[]^3) G \[Nu] (\[Kappa]m (1040-4943 \[Nu]+385 \[Nu]^2)+6 \[CapitalDelta] (967-2942 \[Nu]+1241 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-1040+2095 \[Nu]+3723 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+(\[Nu] (108 \[CapitalDelta] \[Nu]+23 \[CapitalDelta] \[Kappa]p (-1+2 \[Nu])+23 \[Kappa]m (1-4 \[Nu]+2 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(252 M)+1/(756 r[]^4) G^2 M \[Nu] (\[Kappa]m (2108+1735 \[Nu]-3356 \[Nu]^2)+18 \[CapitalDelta] (-160-1523 \[Nu]+144 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-2108-12203 \[Nu]+1296 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]]-1/(1512 r[]^3) G \[Nu] (6 \[CapitalDelta] (2287-3977 \[Nu]+1745 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-3353+11419 \[Nu]+5235 \[Nu]^2)+\[Kappa]m (3353-12611 \[Nu]+6901 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]]-1/(378 r[]) G \[Nu] (6 \[CapitalDelta] (194-895 \[Nu]+391 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-26+2155 \[Nu]+1173 \[Nu]^2)+\[Kappa]m (26-2315 \[Nu]+2047 \[Nu]^2)) r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]]+(\[Nu] (-6 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-41+148 \[Nu])+\[Kappa]m (41-230 \[Nu]+346 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(126 M)+1/(1512 r[]^6) G^2 M \[Nu] (36 \[Nu] (-75-5009 \[Nu]+579 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (-941-35958 \[Nu]+11377 \[Nu]^2)+\[Kappa]p (941+34076 \[Nu]-92633 \[Nu]^2+10422 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]-1/(1008 r[]^5) G \[Nu] (\[CapitalDelta] \[Kappa]m (-2141+5295 \[Nu]+5755 \[Nu]^2)+12 (-726+4331 \[Nu]-6553 \[Nu]^2+1861 \[Nu]^3)+\[Kappa]p (2141-9577 \[Nu]+3595 \[Nu]^2+11166 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(1512 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (2341-8937 \[Nu]+4393 \[Nu]^2)+12 (315-1784 \[Nu]+2035 \[Nu]^2+23 \[Nu]^3)+\[Kappa]p (-2341+13619 \[Nu]-18299 \[Nu]^2+138 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]-1/(756 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (1636-6480 \[Nu]+4201 \[Nu]^2)+6 (90-547 \[Nu]-205 \[Nu]^2+628 \[Nu]^3)+\[Kappa]p (-1636+9752 \[Nu]-14783 \[Nu]^2+1884 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]-1/(756 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (-1040+3519 \[Nu]+1669 \[Nu]^2)+12 (-288+1984 \[Nu]-3338 \[Nu]^2+1241 \[Nu]^3)+\[Kappa]p (1040-5599 \[Nu]+2521 \[Nu]^2+7446 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+(\[Nu] (24 (9-38 \[Nu]) \[Nu]+23 \[CapitalDelta] \[Kappa]m (1-3 \[Nu]+\[Nu]^2)-23 \[Kappa]p (1-5 \[Nu]+5 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(504 M)+1/(1512 r[]^4) G^2 M \[Nu] (\[CapitalDelta] \[Kappa]m (2108+6969 \[Nu]-2326 \[Nu]^2)+72 \[Nu] (109+655 \[Nu]-72 \[Nu]^2)-\[Kappa]p (2108+2753 \[Nu]-26732 \[Nu]^2+2592 \[Nu]^3)) r[i, -LI[0]] r[j, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(3024 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (-3353+12015 \[Nu]-833 \[Nu]^2)+12 (-576+2833 \[Nu]-2561 \[Nu]^2+1745 \[Nu]^3)+\[Kappa]p (3353-18721 \[Nu]+23671 \[Nu]^2+10470 \[Nu]^3)) r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+1/(756 r[]) G \[Nu] (\[CapitalDelta] \[Kappa]m (-26+2235 \[Nu]-437 \[Nu]^2)+12 (-45+512 \[Nu]-718 \[Nu]^2+391 \[Nu]^3)+\[Kappa]p (26-2287 \[Nu]+4747 \[Nu]^2+2346 \[Nu]^3)) r[i, -LI[1]] r[j, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]]+(\[Nu] (6 (12-29 \[Nu]) \[Nu]+\[Kappa]p (-41+271 \[Nu]-469 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (41-189 \[Nu]+173 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[1]] r[j, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(252 M)+1/(1512 r[]^4) G^2 M \[Nu] (\[Kappa]m (-5383+38179 \[Nu]-7475 \[Nu]^2)+18 \[CapitalDelta] (791-1443 \[Nu]+147 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (5383-16115 \[Nu]+1323 \[Nu]^2)) r[-a, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+1/(1512 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]p (523+3163 \[Nu]-453 \[Nu]^2)-6 \[CapitalDelta] (947-3049 \[Nu]+151 \[Nu]^2)+\[Kappa]m (-523+877 \[Nu]+10525 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+(G \[Nu] (\[CapitalDelta] \[Kappa]p (481+2185 \[Nu]-102 \[Nu]^2)-6 \[CapitalDelta] (-49+158 \[Nu]+34 \[Nu]^2)+\[Kappa]m (-481-1001 \[Nu]+2878 \[Nu]^2)) r[-a, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(378 r[])-(\[Nu] (192 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-269+934 \[Nu])+\[Kappa]m (269-1472 \[Nu]+2122 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(504 M)-(G^2 M \[Nu] (\[CapitalDelta] (495+637 \[Kappa]p+315 \[Nu]+451 \[Kappa]p \[Nu])+\[Kappa]m (-637+1726 \[Nu]+226 \[Nu]^2)) Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(189 r[]^2)-(G \[Nu] (54 \[CapitalDelta] (-25+38 \[Nu])+\[CapitalDelta] \[Kappa]p (973+832 \[Nu])+\[Kappa]m (-973+2710 \[Nu]+922 \[Nu]^2)) r[-LI[1]]^2 Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(378 r[])+(\[Nu] (-48 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-253+854 \[Nu])+\[Kappa]m (253-1360 \[Nu]+1898 \[Nu]^2)) r[-LI[1]]^4 Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(504 M)-1/(1512 r[]^4) G^2 M \[Nu] (36 \[Nu] (141-1397 \[Nu]+147 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (5383-27147 \[Nu]+4399 \[Nu]^2)+\[Kappa]p (-5383+37913 \[Nu]-36629 \[Nu]^2+2646 \[Nu]^3)) r[-a, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+1/(1512 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (-523-1143 \[Nu]+5489 \[Nu]^2)+12 (-396+2411 \[Nu]-3733 \[Nu]^2+151 \[Nu]^3)+\[Kappa]p (523+97 \[Nu]-11815 \[Nu]^2+906 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+1/(378 r[]) G \[Nu] (\[CapitalDelta] \[Kappa]m (-481-1593 \[Nu]+1490 \[Nu]^2)+6 (-9-515 \[Nu]+226 \[Nu]^2+68 \[Nu]^3)+\[Kappa]p (481+631 \[Nu]-5860 \[Nu]^2+204 \[Nu]^3)) r[-a, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+(\[Nu] (24 \[Nu] (-48+173 \[Nu])+\[CapitalDelta] \[Kappa]m (-269+1203 \[Nu]-1061 \[Nu]^2)+\[Kappa]p (269-1741 \[Nu]+2929 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(504 M)+(G^2 M \[Nu] (144 \[Nu] (-10+29 \[Nu])+\[CapitalDelta] \[Kappa]m (1274-1275 \[Nu]-226 \[Nu]^2)+\[Kappa]p (-1274+3823 \[Nu]+2030 \[Nu]^2)) \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(756 r[]^2)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (973-939 \[Nu]-461 \[Nu]^2)+324 (3-3 \[Nu]+17 \[Nu]^2)+\[Kappa]p (-973+2885 \[Nu]+2125 \[Nu]^2)) r[-LI[1]]^2 \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(756 r[])+(\[Nu] (24 (66-241 \[Nu]) \[Nu]+\[Kappa]p (-253+1613 \[Nu]-2657 \[Nu]^2)+\[CapitalDelta] \[Kappa]m (253-1107 \[Nu]+949 \[Nu]^2)) r[-LI[1]]^4 \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(1008 M)-1/(126 r[]^4) G \[Nu] (\[CapitalDelta] \[Kappa]m (227-1154 \[Nu])+3 (542-1801 \[Nu]+940 \[Nu]^2)+\[Kappa]p (-290+531 \[Nu]+1410 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]]+1/(252 r[]^4) G \[Nu] (-8 \[CapitalDelta] \[Kappa]m (77+76 \[Nu])+6 (-257+613 \[Nu]+371 \[Nu]^2)+\[Kappa]p (373-1809 \[Nu]+1113 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]]+(G \[Nu] (-\[CapitalDelta] \[Kappa]m (211+185 \[Nu])+18 (-63-393 \[Nu]+4 \[Nu]^2)+\[Kappa]p (613-2217 \[Nu]+36 \[Nu]^2)) r[-a, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[j, -LI[0]] ParamD[time][r[]])/(756 r[]^2)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (1114+1991 \[Nu])-60 (46-17 \[Nu]+125 \[Nu]^2)-2 \[Kappa]p (-244+216 \[Nu]+1875 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[j, -LI[0]] ParamD[time][r[]])/(378 r[]^2)+(G \[Nu] (-4 \[CapitalDelta] \[Kappa]m (-85+436 \[Nu])+18 (239+333 \[Nu]+83 \[Nu]^2)+\[Kappa]p (-1597+5277 \[Nu]+747 \[Nu]^2)) r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(756 r[]^2)+(G \[Nu] (9 \[CapitalDelta] (-38-59 \[Nu]+2 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (206-508 \[Nu]+9 \[Nu]^2)+\[Kappa]m (-206+719 \[Nu]+176 \[Nu]^2)) r[-a, -LI[1]] r[i, -LI[0]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(378 r[]^2)-1/(756 r[]^2) G \[Nu] (12 \[CapitalDelta] (8-742 \[Nu]+625 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (626+2423 \[Nu]+3750 \[Nu]^2)+\[Kappa]m (-626+2033 \[Nu]+4214 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[1]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]]-1/(252 r[]^4) G \[Nu] (6 \[CapitalDelta] (388-1523 \[Nu]+470 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-517+1685 \[Nu]+1410 \[Nu]^2)+\[Kappa]m (517-2593 \[Nu]+3206 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]-1/(252 r[]^4) G \[Nu] (6 \[CapitalDelta] (577-1658 \[Nu]+470 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-517+1685 \[Nu]+1410 \[Nu]^2)+\[Kappa]m (517-2593 \[Nu]+3206 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+1/(252 r[]^4) G \[Nu] (6 \[CapitalDelta] (-449+727 \[Nu]+371 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (989-1201 \[Nu]+1113 \[Nu]^2)+\[Kappa]m (-989+3665 \[Nu]+1319 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+1/(756 r[]^2) G \[Nu] (18 \[CapitalDelta] (239-129 \[Nu]+83 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-1937+7021 \[Nu]+747 \[Nu]^2)+\[Kappa]m (1937-8381 \[Nu]+6229 \[Nu]^2)) r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+1/(252 r[]^4) G \[Nu] (\[CapitalDelta] \[Kappa]m (-517+2139 \[Nu]-898 \[Nu]^2)+6 (-423+2705 \[Nu]-4546 \[Nu]^2+940 \[Nu]^3)+\[Kappa]p (517-3173 \[Nu]+4268 \[Nu]^2+2820 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+1/(504 r[]^4) G \[Nu] (\[CapitalDelta] \[Kappa]m (-989+2433 \[Nu]+103 \[Nu]^2)+\[Kappa]p (989-4411 \[Nu]+2299 \[Nu]^2-2226 \[Nu]^3)-12 (192-995 \[Nu]+859 \[Nu]^2+371 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]-1/(1512 r[]^2) G \[Nu] (\[CapitalDelta] \[Kappa]m (-1937+7701 \[Nu]-2741 \[Nu]^2)+36 \[Nu] (7+401 \[Nu]+83 \[Nu]^2)+\[Kappa]p (1937-11575 \[Nu]+16783 \[Nu]^2+1494 \[Nu]^3)) r[i, -LI[1]] r[j, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+(G \[Nu] (9 \[CapitalDelta] (41-90 \[Nu]+2 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (206-508 \[Nu]+9 \[Nu]^2)+\[Kappa]m (-206+719 \[Nu]+176 \[Nu]^2)) r[-a, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(378 r[]^2)-1/(756 r[]^2) G \[Nu] (12 \[CapitalDelta] (506+98 \[Nu]+625 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (626+2423 \[Nu]+3750 \[Nu]^2)+\[Kappa]m (-626+2033 \[Nu]+4214 \[Nu]^2)) r[-a, -LI[0]] r[j, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]]+1/(756 r[]^2) G \[Nu] (\[CapitalDelta] \[Kappa]m (-412+1227 \[Nu]+167 \[Nu]^2)+\[Kappa]p (412-2051 \[Nu]+1865 \[Nu]^2-36 \[Nu]^3)-18 (-66+377 \[Nu]-381 \[Nu]^2+4 \[Nu]^3)) r[-a, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]]+1/(756 r[]^2) G \[Nu] (\[CapitalDelta] \[Kappa]m (626+195 \[Nu]-232 \[Nu]^2)+12 (-54+577 \[Nu]-443 \[Nu]^2+1250 \[Nu]^3)+\[Kappa]p (-626+1057 \[Nu]+5078 \[Nu]^2+7500 \[Nu]^3)) r[-a, -LI[0]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]]+1/(504 r[]^5) 5 G \[Nu] (2 \[CapitalDelta] \[Kappa]m (16-7 \[Nu])+6 (25-239 \[Nu]+407 \[Nu]^2)+\[Kappa]p (139-909 \[Nu]+1221 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2+(G \[Nu] (\[CapitalDelta] \[Kappa]m (206-458 \[Nu])+6 (235-551 \[Nu]+551 \[Nu]^2)+\[Kappa]p (-395+1215 \[Nu]+1653 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[j, -LI[0]] (ParamD[time][r[]])^2)/(252 r[]^3)+(G \[Nu] (\[Kappa]p (292-867 \[Nu])+252 (-8+23 \[Nu])+\[CapitalDelta] \[Kappa]m (-1510+619 \[Nu])) Sv[i, -LI[0]] Sv[j, -LI[0]] (ParamD[time][r[]])^2)/(756 r[])-1/(504 r[]^3) G \[Nu] (2 \[CapitalDelta] \[Kappa]m (-56+605 \[Nu])+6 (-191+379 \[Nu]+419 \[Nu]^2)+\[Kappa]p (355-1413 \[Nu]+1257 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^2+1/(504 r[]^3) G \[Nu] (\[Kappa]m (601-2497 \[Nu]+179 \[Nu]^2)+6 \[CapitalDelta] (169-641 \[Nu]+551 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-601+1673 \[Nu]+1653 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[0]] Sv[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2+1/(504 r[]^5) 5 G \[Nu] (\[Kappa]m (-107+767 \[Nu]-1165 \[Nu]^2)+6 \[CapitalDelta] (19-233 \[Nu]+407 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (107-895 \[Nu]+1221 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2+1/(504 r[]^3) G \[Nu] (\[Kappa]m (467-3071 \[Nu]+6097 \[Nu]^2)-\[CapitalDelta] (6 (-443+1177 \[Nu]+419 \[Nu]^2)+\[Kappa]p (467-2623 \[Nu]+1257 \[Nu]^2))) r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2-1/(1008 r[]^5) 5 G \[Nu] (\[CapitalDelta] \[Kappa]m (107-831 \[Nu]+1193 \[Nu]^2)+12 (6+\[Nu]-227 \[Nu]^2+407 \[Nu]^3)+\[Kappa]p (-107+1045 \[Nu]-2983 \[Nu]^2+2442 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2+1/(1008 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (467-2847 \[Nu]+3677 \[Nu]^2)+12 (252-1373 \[Nu]+1777 \[Nu]^2+419 \[Nu]^3)+\[Kappa]p (-467+3781 \[Nu]-8923 \[Nu]^2+2514 \[Nu]^3)) r[i, -LI[0]] r[j, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2+1/(504 r[]^3) G \[Nu] (\[Kappa]m (601-2497 \[Nu]+179 \[Nu]^2)+6 \[CapitalDelta] (517+55 \[Nu]+551 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-601+1673 \[Nu]+1653 \[Nu]^2)) r[-a, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2+(G \[Nu] (\[CapitalDelta] (-1494+901 \[Kappa]p+576 \[Nu]-743 \[Kappa]p \[Nu])+\[Kappa]m (-901+3763 \[Nu]-1238 \[Nu]^2)) Sv[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(378 r[])-1/(504 r[]^3) G \[Nu] (\[CapitalDelta] \[Kappa]m (-601+2085 \[Nu]+737 \[Nu]^2)+12 (-108+493 \[Nu]-53 \[Nu]^2+551 \[Nu]^3)+\[Kappa]p (601-3287 \[Nu]+2609 \[Nu]^2+3306 \[Nu]^3)) r[-a, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2+(G \[Nu] (\[CapitalDelta] \[Kappa]m (-901+2253 \[Nu]-619 \[Nu]^2)+36 (-27+75 \[Nu]+170 \[Nu]^2)+\[Kappa]p (901-4055 \[Nu]+2105 \[Nu]^2)) \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]] (ParamD[time][r[]])^2)/(756 r[]);


(* ::Section:: *)
(*3.2. Mass octupole moments*)


Iijk=IijkN+\[Epsilon]^2 Iijk1PN+\[Epsilon]^3 \[Sigma] Iijk0SO+\[Epsilon]^5 \[Sigma] Iijk1SO+\[Epsilon]^4 \[Sigma]^2 Iijk0SS+\[Epsilon]^6 \[Sigma]^2 Iijk1SS;


IijkN=-M \[CapitalDelta] \[Nu] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]];
Iijk1PN=(G M^2 \[CapitalDelta] (5-13 \[Nu]) \[Nu] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]])/(6 r[])+1/6 M \[CapitalDelta] \[Nu] (-5+19 \[Nu]) r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]]+M \[CapitalDelta] \[Nu] (-1+2 \[Nu]) r[]^2 r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]]+M \[CapitalDelta] (1-2 \[Nu]) \[Nu] r[] r[i, -LI[1]] r[j, -LI[0]] r[k, -LI[0]] ParamD[time][r[]];


Iijk0SO=-(9/2) \[CapitalDelta] \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+3 \[CapitalDelta] \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+3/2 \[Nu] (-3+11 \[Nu]) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+3 (1-3 \[Nu]) \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]];
Iijk1SO=-((G M \[CapitalDelta] \[Nu] (41+101 \[Nu]) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c])/(12 r[]))+1/20 \[CapitalDelta] \[Nu] (-41+217 \[Nu]) epsilon\[Delta][k, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+(G M \[CapitalDelta] \[Nu] (269+257 \[Nu]) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c])/(30 r[])+1/10 \[CapitalDelta] (2-49 \[Nu]) \[Nu] epsilon\[Delta][k, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+7/10 \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][k, -a, -b] r[]^2 r[-c, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c]-(G M \[CapitalDelta] \[Nu] (1+88 \[Nu]) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(15 r[]^3)+7/10 \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e]+(G M \[Nu] (-29-20 \[Nu]+479 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(12 r[])-1/20 \[Nu] (41-420 \[Nu]+1015 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]-(G M \[Nu] (-89+190 \[Nu]+575 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(30 r[])+1/10 \[Nu] (2-55 \[Nu]+190 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]-1/10 \[Nu] (7-45 \[Nu]+65 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[]^2 r[-c, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+(2 G M \[Nu] (-1+5 \[Nu]) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(5 r[]^3)-1/10 \[Nu] (7-55 \[Nu]+95 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]]+(G M \[CapitalDelta] (67-569 \[Nu]) \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(60 r[]^2)+1/2 \[CapitalDelta] (1-2 \[Nu]) \[Nu] epsilon\[Delta][k, -a, -b] r[] r[-c, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]]-4/5 \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][k, -a, -b] r[] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] ParamD[time][r[]]+(G M \[Nu] (67-500 \[Nu]+1175 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(60 r[]^2)+1/2 \[Nu] (1-9 \[Nu]+17 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[] r[-c, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]]+4/5 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]];


Iijk0SS=-((3 \[Kappa]m \[Nu] r[i, -LI[0]] Sv[j, -LI[0]] Sv[k, -LI[0]])/M)+(3 (-\[CapitalDelta] \[Kappa]m+\[Kappa]p) \[Nu] r[j, -LI[0]] Sv[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M+(3 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(2 M);
Iijk1SS=(3 G (\[Kappa]m+2 \[CapitalDelta] (2+\[Kappa]p)) \[Nu] (-1+3 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^5)-(3 G \[Nu] (\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p) (-3+\[Nu])-5 \[Kappa]m \[Nu]) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[k, -LI[0]])/(4 r[]^3)-(5 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] Sv[k, -LI[0]])/(2 M)+(\[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] Sv[k, -LI[0]])/M-(3 G (2 \[CapitalDelta] \[Kappa]p+\[Kappa]m (-3+\[Nu])) \[Nu] r[i, -LI[0]] Sv[j, -LI[0]] Sv[k, -LI[0]])/(2 r[])+(\[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-4+11 \[Nu])) r[-LI[1]]^2 r[i, -LI[0]] Sv[j, -LI[0]] Sv[k, -LI[0]])/(2 M)-(G \[Nu] (2 \[Kappa]m (-1+4 \[Nu])+\[CapitalDelta] (-6+\[Kappa]p+10 \[Nu]+5 \[Kappa]p \[Nu])) r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 r[]^3)+(\[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(2 M)+(3 G \[Nu] (2 \[Nu] (1+2 \[Nu])+\[CapitalDelta] \[Kappa]m (-2+3 \[Nu])+\[Kappa]p (2-9 \[Nu]+2 \[Nu]^2)) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(4 r[]^3)+(\[Nu] (-5 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+18 \[Nu]+5 \[Kappa]p (-1+3 \[Nu])) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 M)+(\[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Nu]-3 \[Kappa]p \[Nu]) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/M-(3 G \[Nu] (-1+3 \[Nu]) (-4+\[CapitalDelta] \[Kappa]m+16 \[Nu]+\[Kappa]p (-1+8 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^5)+(G \[Nu] (6-3 \[CapitalDelta] \[Kappa]m (-1+\[Nu])-40 \[Nu]+40 \[Nu]^2+\[Kappa]p (-3+7 \[Nu]+20 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^3)+(\[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Nu]-3 \[Kappa]p \[Nu]) r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/M+(3 G \[Nu] (-1+3 \[Nu]) (\[Kappa]m (-1+6 \[Nu])+\[CapitalDelta] (\[Kappa]p-8 \[Nu]-4 \[Kappa]p \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^5)+(G \[Nu] (20 \[CapitalDelta] \[Nu]^2+\[Kappa]m (3-11 \[Nu]-4 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-3+5 \[Nu]+10 \[Nu]^2)) r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^3)-(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p+6 \[CapitalDelta] \[Nu]-4 \[Kappa]m \[Nu]+2 \[CapitalDelta] \[Kappa]p \[Nu]+2 \[Kappa]m \[Nu]^2) r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M)+(3 G \[Nu] (6-22 \[Nu]+4 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-2+3 \[Nu])+\[Kappa]p (2-9 \[Nu]+2 \[Nu]^2)) r[-a, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(4 r[]^3)+(\[Nu] (-5 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+6 \[Nu]+5 \[Kappa]p (-1+3 \[Nu])) r[-a, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M)+(\[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Kappa]p \[Nu]) r[-a, -LI[0]] r[j, -LI[1]] r[k, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M-(3 G \[Nu] (\[Kappa]p (5-9 \[Nu])+\[CapitalDelta] \[Kappa]m (-5+\[Nu])+2 \[Nu]) r[j, -LI[0]] Sv[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 r[])+(\[Nu] (\[Kappa]p (5-15 \[Nu])-18 \[Nu]+\[CapitalDelta] \[Kappa]m (-5+11 \[Nu])) r[-LI[1]]^2 r[j, -LI[0]] Sv[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M)+(3 G \[Nu] (2 \[CapitalDelta] (-2+\[Nu]) \[Nu]+\[Kappa]m (-2+10 \[Nu]-7 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (2-6 \[Nu]+\[Nu]^2)) r[-a, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(4 r[]^3)+(\[Nu] (24 \[CapitalDelta] \[Nu]+5 \[CapitalDelta] \[Kappa]p (-1+2 \[Nu])+5 \[Kappa]m (1-4 \[Nu]+2 \[Nu]^2)) r[-a, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M)-(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p+3 \[CapitalDelta] \[Nu]-4 \[Kappa]m \[Nu]+2 \[CapitalDelta] \[Kappa]p \[Nu]+2 \[Kappa]m \[Nu]^2) r[-a, -LI[0]] r[j, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M+(3 G \[Nu] (5 \[CapitalDelta] \[Kappa]p (-1+\[Nu])-4 \[CapitalDelta] \[Nu]+\[Kappa]m (5-15 \[Nu]+2 \[Nu]^2)) r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(4 r[])-(\[Nu] (36 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-5+13 \[Nu])+\[Kappa]m (5-23 \[Nu]+22 \[Nu]^2)) r[-LI[1]]^2 r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(4 M)+(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p-2 \[Kappa]m \[Nu]) r[] r[i, -LI[1]] Sv[j, -LI[0]] Sv[k, -LI[0]] ParamD[time][r[]])/(2 M)+(\[Nu] (3 \[Nu]+\[Kappa]p (-1+3 \[Nu])+\[CapitalDelta] (\[Kappa]m-\[Kappa]m \[Nu])) r[] r[j, -LI[1]] Sv[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/M+(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p+6 \[CapitalDelta] \[Nu]-4 \[Kappa]m \[Nu]+2 \[CapitalDelta] \[Kappa]p \[Nu]+2 \[Kappa]m \[Nu]^2) r[] r[k, -LI[1]] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]] ParamD[time][r[]])/(2 M);


(* ::Section:: *)
(*3.3. Mass l=4 moments*)


Iijkl=IijklN+\[Epsilon]^3 \[Sigma] Iijkl0SO+\[Epsilon]^4 \[Sigma]^2 Iijkl0SS;


IijklN=M (1-3 \[Nu]) \[Nu] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] r[l, -LI[0]];


Iijkl0SO=-(32/5) \[Nu] (-1+3 \[Nu]) epsilon\[Delta][l, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+24/5 \[Nu] (-1+3 \[Nu]) epsilon\[Delta][l, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] r[k, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c]+4/5 \[CapitalDelta] (8-21 \[Nu]) \[Nu] epsilon\[Delta][l, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]]+24/5 \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][l, -a, -b] r[-c, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] r[k, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]];


Iijkl0SS=(3 (\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] r[i, -LI[0]] r[j, -LI[0]] Sv[k, -LI[0]] Sv[l, -LI[0]])/M+(6 \[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p-2 \[Kappa]m \[Nu]) r[j, -LI[0]] r[k, -LI[0]] Sv[l, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M-(3 \[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Kappa]p \[Nu]) r[k, -LI[0]] r[l, -LI[0]] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/M;


(* ::Section:: *)
(*3.4. Current quadrupole moments*)


Jij=JijN+\[Epsilon]^2 Jij1PN+\[Epsilon]^4 Jij2PN+\[Epsilon] \[Sigma] Jij0SO+\[Epsilon]^3 \[Sigma] Jij1SO+\[Epsilon]^5 \[Sigma] Jij2SO+\[Epsilon]^4 \[Sigma]^2 Jij0SS+\[Epsilon]^6 \[Sigma]^2 Jij1SS;


JijN=-M \[CapitalDelta] \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d];
Jij1PN=-((3 G M^2 \[CapitalDelta] \[Nu] (9+10 \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(14 r[]))+1/28 M \[CapitalDelta] \[Nu] (-13+68 \[Nu]) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d]+5/28 M \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][j, -a, -b] r[] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[Delta][b, d] ParamD[time][r[]];
Jij2PN=-((G^2 M^3 \[CapitalDelta] \[Nu] (1469-3086 \[Nu]+879 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(252 r[]^2))+(G M^2 \[CapitalDelta] \[Nu] (-671+2594 \[Nu]+2541 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(252 r[])-1/168 M \[CapitalDelta] \[Nu] (58-616 \[Nu]+1515 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-LI[1]]^4 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d]+1/252 G M^2 \[CapitalDelta] \[Nu] (-412-674 \[Nu]+519 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[Delta][b, d] ParamD[time][r[]]-25/168 M \[CapitalDelta] \[Nu] (1-7 \[Nu]+12 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[Delta][b, d] ParamD[time][r[]]+(G M^2 \[CapitalDelta] \[Nu] (5+241 \[Nu]+1005 \[Nu]^2) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d] (ParamD[time][r[]])^2)/(252 r[]);


Jij0SO=-(3/2) \[Nu] r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]];
Jij1SO=-((29 G M \[CapitalDelta] \[Nu] r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]])/(14 r[]^3))+33/28 \[CapitalDelta] \[Nu] r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]]-11/14 \[CapitalDelta] \[Nu] r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]]+(10 G M \[CapitalDelta] \[Nu] r[i, -LI[0]] Sv[j, -LI[0]])/(7 r[])-2/7 \[CapitalDelta] \[Nu] r[-LI[1]]^2 r[i, -LI[0]] Sv[j, -LI[0]]+(G M \[Nu] (-8+31 \[Nu]) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(14 r[]^3)+1/28 (33-155 \[Nu]) \[Nu] r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]]+1/14 \[Nu] (-11+47 \[Nu]) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]]+(G M (61-71 \[Nu]) \[Nu] r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(28 r[])+1/28 \[Nu] (-29+143 \[Nu]) r[-LI[1]]^2 r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+3/7 \[CapitalDelta] \[Nu] r[] r[i, -LI[1]] Sv[j, -LI[0]] ParamD[time][r[]]+1/7 (3-16 \[Nu]) \[Nu] r[] r[j, -LI[1]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]];
Jij2SO=-((37 G^2 M^2 \[CapitalDelta] (-11+\[Nu]) \[Nu] r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]])/(126 r[]^4))+(G M \[CapitalDelta] \[Nu] (-617+1618 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]])/(504 r[]^3)+(G M \[CapitalDelta] \[Nu] (5+1649 \[Nu]) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]])/(504 r[])+1/336 \[CapitalDelta] (269-1132 \[Nu]) \[Nu] r[-LI[1]]^2 r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]]+(G M \[CapitalDelta] (206-751 \[Nu]) \[Nu] r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]])/(252 r[])+1/84 \[CapitalDelta] \[Nu] (-41+181 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]]-(G^2 M^2 \[CapitalDelta] \[Nu] (103+25 \[Nu]) r[i, -LI[0]] Sv[j, -LI[0]])/(63 r[]^2)+(G M \[CapitalDelta] (125-157 \[Nu]) \[Nu] r[-LI[1]]^2 r[i, -LI[0]] Sv[j, -LI[0]])/(63 r[])+1/21 \[CapitalDelta] \[Nu] (-4+17 \[Nu]) r[-LI[1]]^4 r[i, -LI[0]] Sv[j, -LI[0]]-(G^2 M^2 \[Nu] (-310+1244 \[Nu]+877 \[Nu]^2) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(252 r[]^4)+(G M \[Nu] (229-1703 \[Nu]+2795 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(504 r[]^3)-(G M \[Nu] (-2021+6694 \[Nu]+4127 \[Nu]^2) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(504 r[])+1/336 \[Nu] (269-2587 \[Nu]+6001 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]]+(G M \[Nu] (-550+1193 \[Nu]+2764 \[Nu]^2) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]])/(252 r[])-1/84 \[Nu] (41-385 \[Nu]+886 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]]+(G^2 M^2 \[Nu] (-1787+3895 \[Nu]+1571 \[Nu]^2) r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(504 r[]^2)+(G M \[Nu] (-3175+18413 \[Nu]+7009 \[Nu]^2) r[-LI[1]]^2 r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(1008 r[])-1/336 \[Nu] (253-2435 \[Nu]+5633 \[Nu]^2) r[-LI[1]]^4 r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+(G M \[CapitalDelta] \[Nu] (662+2549 \[Nu]) r[-a, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] ParamD[time][r[]])/(504 r[]^2)-(G M \[CapitalDelta] \[Nu] (1268+3479 \[Nu]) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] Sv[a, -LI[0]] ParamD[time][r[]])/(504 r[]^2)-5/84 \[CapitalDelta] \[Nu] (-1+2 \[Nu]) r[] r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] Sv[a, -LI[0]] ParamD[time][r[]]+1/63 G M \[CapitalDelta] \[Nu] (49+160 \[Nu]) r[i, -LI[1]] Sv[j, -LI[0]] ParamD[time][r[]]+1/42 \[CapitalDelta] (13-53 \[Nu]) \[Nu] r[] r[-LI[1]]^2 r[i, -LI[1]] Sv[j, -LI[0]] ParamD[time][r[]]-(G M \[Nu] (202-3143 \[Nu]+11156 \[Nu]^2) r[-a, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(504 r[]^2)+(G M \[Nu] (-692+2389 \[Nu]+4292 \[Nu]^2) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(504 r[]^2)+5/84 \[Nu] (1-8 \[Nu]+14 \[Nu]^2) r[] r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]]-1/504 G M \[Nu] (-131+4741 \[Nu]+5837 \[Nu]^2) r[j, -LI[1]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]]+1/42 \[Nu] (13-125 \[Nu]+293 \[Nu]^2) r[] r[-LI[1]]^2 r[j, -LI[1]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]]+(G M \[CapitalDelta] \[Nu] (23+830 \[Nu]) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] Sv[a, -LI[0]] (ParamD[time][r[]])^2)/(168 r[]^3)-(G M \[CapitalDelta] \[Nu] (115+487 \[Nu]) r[i, -LI[0]] Sv[j, -LI[0]] (ParamD[time][r[]])^2)/(126 r[])-(G M \[Nu] (13-569 \[Nu]+2147 \[Nu]^2) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(168 r[]^3)+(G M \[Nu] (1141-10529 \[Nu]+25247 \[Nu]^2) r[j, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(1008 r[]);


Jij0SS=(\[Kappa]m \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[b, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c])/M+(\[Nu] epsilon\[Delta][j, -a, -b] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M)+((2+\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(2 M)+((1+\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[i, -LI[0]])/(2 M)+(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p-2 \[Kappa]m \[Nu]) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M);
Jij1SS=(G (\[Kappa]m (113-382 \[Nu])-7 \[CapitalDelta] (34+\[Kappa]p-8 \[Nu])) \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c])/(112 r[]^3)+(G \[Nu] (\[Kappa]m (-161+340 \[Nu])+\[CapitalDelta] (110+155 \[Kappa]p-96 \[Nu]-6 \[Kappa]p \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c])/(112 r[]^3)-(G \[Nu] (3 \[Kappa]m (-47+44 \[Nu])+\[CapitalDelta] (192-113 \[Kappa]p+56 \[Nu]+42 \[Kappa]p \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c])/(112 r[]^3)+(9 \[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[1]] r[i, -LI[1]] Sv[b, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c])/(56 M)+(G \[Nu] (\[CapitalDelta] (70+123 \[Kappa]p)+\[Kappa]m (115+134 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[b, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c])/(112 r[])+((\[CapitalDelta] \[Kappa]p+\[Kappa]m (27-82 \[Nu])) \[Nu] epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] Sv[b, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c])/(56 M)+(3 G \[Nu] (\[Kappa]m (-1+3 \[Nu])+\[CapitalDelta] (-28+12 \[Kappa]p+38 \[Nu]+19 \[Kappa]p \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] r[-f, -LI[0]] r[i, -LI[0]] Sv[e, -LI[0]] Sv[f, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(14 r[]^5)+(G \[Nu] (\[CapitalDelta] (23+\[Kappa]p (60-21 \[Nu])-56 \[Nu])+\[Kappa]m (14+125 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] Sv[e, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(56 r[]^3)-(3 G \[CapitalDelta] (-2+\[Nu]) \[Nu] epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] Sv[c, -LI[0]] Sv[j, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(4 r[]^3)-(G \[Nu] (3 \[Kappa]m (-15+58 \[Nu])+\[CapitalDelta] (17+95 \[Kappa]p+94 \[Nu]+68 \[Kappa]p \[Nu])) epsilon\[Delta][j, -a, -b] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] Sv[c, -LI[0]] Sv[f, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[Delta][-c, -f])/(56 r[]^3)+(G \[Nu] (-21+13 \[Nu]) epsilon\[Delta][j, -a, -b] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(28 r[])-(\[Nu] (-7+33 \[Nu]) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(28 M)+(G \[Nu] (-46+\[CapitalDelta] \[Kappa]m (60-191 \[Nu])+478 \[Nu]-112 \[Nu]^2+5 \[Kappa]p (-12+41 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[0]] r[i, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(112 r[]^3)+(G \[Nu] (-210+158 \[Kappa]p+558 \[Nu]-483 \[Kappa]p \[Nu]+192 \[Nu]^2+12 \[Kappa]p \[Nu]^2+168 (-1+3 \[Nu])+\[CapitalDelta] \[Kappa]m (-158+173 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(112 r[]^3)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (14-45 \[Nu])+2 (-55+176 \[Nu]+56 \[Nu]^2)+\[Kappa]p (-14-181 \[Nu]+84 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[1]] Sv[d, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(112 r[]^3)+((\[Kappa]p (9-27 \[Nu])+9 \[CapitalDelta] \[Kappa]m (-1+\[Nu])-22 \[Nu]) \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[1]] r[i, -LI[1]] Sv[d, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(56 M)+(G \[Nu] (146+\[Kappa]p (4-313 \[Nu])+82 \[Nu]+\[CapitalDelta] \[Kappa]m (-4+67 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(112 r[])+(\[Nu] (28+\[CapitalDelta] \[Kappa]m (13-41 \[Nu])-88 \[Nu]+13 \[Kappa]p (-1+3 \[Nu])) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] Sv[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/(56 M)+(3 G (-1+\[Nu]) \[Nu]^2 epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] Sv[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(2 r[]^3)+(G \[Nu] (\[CapitalDelta] \[Kappa]m (60-191 \[Nu])+5 \[Kappa]p (-12+41 \[Nu])-2 (73-89 \[Nu]+56 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[d, -LI[0]])/(112 r[]^3)+(G \[Nu] (266+158 \[Kappa]p-98 \[Nu]-483 \[Kappa]p \[Nu]+192 \[Nu]^2+12 \[Kappa]p \[Nu]^2+168 (-1+3 \[Nu])+\[CapitalDelta] \[Kappa]m (-158+173 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[d, -LI[0]])/(112 r[]^3)+(G \[Nu] (-98+\[CapitalDelta] \[Kappa]m (14-45 \[Nu])+496 \[Nu]+112 \[Nu]^2+\[Kappa]p (-14-181 \[Nu]+84 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[d, -LI[0]])/(112 r[]^3)+((\[Kappa]p (9-27 \[Nu])+9 \[CapitalDelta] \[Kappa]m (-1+\[Nu])-44 \[Nu]) \[Nu] epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[1]] r[i, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[d, -LI[0]])/(56 M)+(G \[Nu] (\[Kappa]m (30-159 \[Nu]+191 \[Nu]^2)+\[CapitalDelta] (-33+190 \[Nu]-28 \[Nu]^2+\[Kappa]p (-30+99 \[Nu]))) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[d, -LI[0]])/(56 r[]^3)+(G \[Nu] (\[Kappa]m (-79+322 \[Nu]-176 \[Nu]^2)+\[CapitalDelta] (-27+80 \[Nu]+48 \[Nu]^2+84 (-1+2 \[Nu])+\[Kappa]p (79-164 \[Nu]+3 \[Nu]^2))) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[d, -LI[0]])/(56 r[]^3)+(G \[Nu] (4 \[CapitalDelta] (-9+39 \[Nu]+7 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-7-34 \[Nu]+21 \[Nu]^2)+\[Kappa]m (7+20 \[Nu]+24 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[d, -LI[0]])/(56 r[]^3)-(3 \[Nu] (22 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-3+6 \[Nu])+3 \[Kappa]m (1-4 \[Nu]+2 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] r[-d, -LI[1]] r[i, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[d, -LI[0]])/(56 M)+(G \[Nu] (24+201 \[Nu]+112 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-23+73 \[Nu])+\[Kappa]p (23-193 \[Nu]+42 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[e, -LI[0]])/(56 r[]^3)-(3 G \[Nu] (54-13 \[Kappa]p-258 \[Nu]+32 \[Kappa]p \[Nu]+152 \[Nu]^2+76 \[Kappa]p \[Nu]^2+\[CapitalDelta] \[Kappa]m (13+16 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] r[-f, -LI[0]] r[i, -LI[0]] Sv[e, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[f, -LI[0]])/(14 r[]^5)+(G \[Nu] (5-70 \[Kappa]p+\[CapitalDelta] \[Kappa]m (70-53 \[Nu])-285 \[Nu]+243 \[Kappa]p \[Nu]+188 \[Nu]^2+136 \[Kappa]p \[Nu]^2-84 (-1+3 \[Nu])) epsilon\[Delta][j, -a, -b] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[Delta][-c, -f] \[CapitalSigma]v[f, -LI[0]])/(28 r[]^3)+1/(56 r[]^3) G \[Nu] (2 \[Kappa]m (35-144 \[Nu]+19 \[Nu]^2)+\[CapitalDelta] (27-52 \[Nu]+94 \[Nu]^2-84 (-1+2 \[Nu])+2 \[Kappa]p (-35+74 \[Nu]+34 \[Nu]^2))) epsilon\[Delta][j, -a, -b] r[-d, -LI[0]] r[-e, -LI[1]] r[i, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[Delta][-c, -f] \[CapitalSigma]v[c, -LI[0]] \[CapitalSigma]v[f, -LI[0]]-(3 G \[Nu] (\[Kappa]m (13-34 \[Nu]-70 \[Nu]^2)+\[CapitalDelta] (52-13 \[Kappa]p-164 \[Nu]+8 \[Kappa]p \[Nu]+76 \[Nu]^2+38 \[Kappa]p \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] r[-f, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[e, -LI[0]] \[CapitalSigma]v[f, -LI[0]])/(28 r[]^5)+(G \[Nu] (230+\[Kappa]p (4-313 \[Nu])+30 \[Nu]+\[CapitalDelta] \[Kappa]m (-4+67 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[i, -LI[0]])/(112 r[])+(\[Nu] (14+\[CapitalDelta] \[Kappa]m (13-41 \[Nu])-22 \[Nu]+13 \[Kappa]p (-1+3 \[Nu])) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[i, -LI[0]])/(56 M)+(G \[Nu] (-32-105 \[Nu]+112 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-23+73 \[Nu])+\[Kappa]p (23-193 \[Nu]+42 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] Sv[e, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[i, -LI[0]])/(56 r[]^3)+(3 G \[Nu] (2-9 \[Nu]+2 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[j, -LI[0]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[i, -LI[0]])/(4 r[]^3)+(G \[Nu] (\[CapitalDelta] (27+\[Kappa]p (2-95 \[Nu])-22 \[Nu])+\[Kappa]m (-2+99 \[Nu]-67 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-c, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(56 r[])+(\[Nu] (58 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (-13+40 \[Nu])+\[Kappa]m (13-66 \[Nu]+82 \[Nu]^2)) epsilon\[Delta][j, -a, -b] r[-LI[1]]^2 r[-c, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(56 M)+(3 G \[CapitalDelta] (-4+\[Nu]) \[Nu]^2 epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] r[j, -LI[0]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(4 r[]^3)+(G \[Nu] (\[Kappa]m (-23+179 \[Nu]-167 \[Nu]^2)+\[CapitalDelta] (-3-34 \[Nu]+56 \[Nu]^2+\[Kappa]p (23-133 \[Nu]+21 \[Nu]^2))) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[-e, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[e, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(56 r[]^3)-(3 G \[Nu] (\[Kappa]m (-47+220 \[Nu])+\[CapitalDelta] (-72+45 \[Kappa]p+204 \[Nu]+102 \[Kappa]p \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(112 r[]^4)+(G \[Nu] (\[CapitalDelta] (-326+41 \[Kappa]p)+\[Kappa]m (-55+26 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] Sv[b, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c] ParamD[time][r[]])/(112 r[]^2)+(G (25-57 \[Nu]) \[Nu] epsilon\[Delta][j, -a, -b] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(28 r[]^2)+(3 G \[Nu] (2-46 \[Kappa]p+\[CapitalDelta] \[Kappa]m (46-59 \[Nu])-96 \[Nu]+149 \[Kappa]p \[Nu]+408 \[Nu]^2+204 \[Kappa]p \[Nu]^2-56 (-1+3 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[0]] Sv[d, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(112 r[]^4)+(G \[Nu] (-98+\[Kappa]p (48-95 \[Nu])+182 \[Nu]+\[CapitalDelta] \[Kappa]m (-48+13 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] Sv[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(112 r[]^2)+(3 G \[Nu] (78-46 \[Kappa]p+\[CapitalDelta] \[Kappa]m (46-59 \[Nu])-524 \[Nu]+149 \[Kappa]p \[Nu]+408 \[Nu]^2+204 \[Kappa]p \[Nu]^2-56 (-1+3 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[d, -LI[0]] ParamD[time][r[]])/(112 r[]^4)+(3 G \[Nu] (\[Kappa]m (23-98 \[Nu]+8 \[Nu]^2)+\[CapitalDelta] (60-152 \[Nu]+102 \[Nu]^2+\[Kappa]p (-23+52 \[Nu]+51 \[Nu]^2))) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] r[-d, -LI[0]] r[i, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[d, -LI[0]] ParamD[time][r[]])/(56 r[]^4)+(G \[Nu] (-198+\[Kappa]p (48-95 \[Nu])+410 \[Nu]+\[CapitalDelta] \[Kappa]m (-48+13 \[Nu])) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(112 r[]^2)-(G \[Nu] (\[Kappa]m (24-75 \[Nu]+13 \[Nu]^2)+\[CapitalDelta] (27+10 \[Nu]+3 \[Kappa]p (-8+9 \[Nu]))) epsilon\[Delta][j, -a, -b] r[-c, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(56 r[]^2);


(* ::Section:: *)
(*3.5. Current octupole moments*)


Jijk=JijkN+\[Epsilon]^2 Jijk1PN+\[Epsilon] \[Sigma] Jijk0SO+\[Epsilon]^3 \[Sigma] Jijk1SO+\[Epsilon]^4 \[Sigma]^2 Jijk0SS;


JijkN=M (1-3 \[Nu]) \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[Delta][b, d];
Jijk1PN=-((2 G M^2 \[Nu] (-7+8 \[Nu]+43 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(9 r[]))+1/90 M \[Nu] (41-385 \[Nu]+925 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] \[Delta][a, c] \[Delta][b, d]+7/45 M \[Nu] (1-5 \[Nu]+5 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[]^2 r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[1]] r[j, -LI[1]] \[Delta][a, c] \[Delta][b, d]+2/9 M \[Nu] (1-5 \[Nu]+5 \[Nu]^2) epsilon\[Delta][k, -a, -b] r[] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[Delta][b, d] ParamD[time][r[]];


Jijk0SO=2 \[Nu] r[i, -LI[0]] r[j, -LI[0]] Sv[k, -LI[0]]+2 \[CapitalDelta] \[Nu] r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]];
Jijk1SO=-((16 G M \[Nu] (-1+3 \[Nu]) r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]])/(9 r[]^3))+5/3 \[Nu] (-1+3 \[Nu]) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] r[k, -LI[0]] Sv[a, -LI[0]]+4/3 (1-3 \[Nu]) \[Nu] r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] Sv[a, -LI[0]]+(2 G M \[Nu] (-5+9 \[Nu]) r[i, -LI[0]] r[j, -LI[0]] Sv[k, -LI[0]])/(3 r[])+5/3 (1-3 \[Nu]) \[Nu] r[-LI[1]]^2 r[i, -LI[0]] r[j, -LI[0]] Sv[k, -LI[0]]+2/3 (1-3 \[Nu]) \[Nu] r[]^2 r[i, -LI[1]] r[j, -LI[1]] Sv[k, -LI[0]]+(G M \[CapitalDelta] (4-11 \[Nu]) \[Nu] r[-a, -LI[0]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(9 r[]^3)+1/3 \[CapitalDelta] \[Nu] (-5+19 \[Nu]) r[-a, -LI[1]] r[i, -LI[1]] r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]]-2/3 \[CapitalDelta] \[Nu] (-2+7 \[Nu]) r[-a, -LI[0]] r[i, -LI[1]] r[j, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[a, -LI[0]]+(G M \[CapitalDelta] \[Nu] (-10+11 \[Nu]) r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(3 r[])-5/3 \[CapitalDelta] \[Nu] (-1+5 \[Nu]) r[-LI[1]]^2 r[j, -LI[0]] r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]]+2/3 \[CapitalDelta] (1-2 \[Nu]) \[Nu] r[]^2 r[j, -LI[1]] r[k, -LI[1]] \[CapitalSigma]v[i, -LI[0]]+4/3 \[Nu] (-1+3 \[Nu]) r[] r[i, -LI[1]] r[j, -LI[0]] Sv[k, -LI[0]] ParamD[time][r[]]+2/3 \[CapitalDelta] \[Nu] (-2+7 \[Nu]) r[] r[j, -LI[1]] r[k, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]];


Jijk0SS=((-\[CapitalDelta] \[Kappa]m+\[Kappa]p) \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[b, -LI[0]] Sv[j, -LI[0]] \[Delta][a, c])/M+((\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu] epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] Sv[i, -LI[0]] Sv[j, -LI[0]] \[Delta][a, c] \[Delta][b, d])/(2 M)+(\[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[i, -LI[0]] Sv[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]])/M+(\[Nu] (\[CapitalDelta] \[Kappa]p+\[Kappa]m (-1+2 \[Nu])) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[j, -LI[0]] Sv[b, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[i, -LI[0]])/M+(\[Nu] (\[Kappa]m-\[CapitalDelta] \[Kappa]p-2 \[Kappa]m \[Nu]) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] Sv[j, -LI[0]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[i, -LI[0]])/M+(\[Nu] (\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])-3 \[Nu]-3 \[Kappa]p \[Nu]) epsilon\[Delta][k, -a, -b] r[-c, -LI[1]] r[j, -LI[0]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M-(\[Nu]^2 epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[j, -LI[1]] \[Delta][a, c] \[CapitalSigma]v[b, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/M+(\[Nu] (2 \[Nu]+\[Kappa]p (-1+3 \[Nu])+\[CapitalDelta] (\[Kappa]m-\[Kappa]m \[Nu])) epsilon\[Delta][k, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] \[Delta][a, c] \[Delta][b, d] \[CapitalSigma]v[i, -LI[0]] \[CapitalSigma]v[j, -LI[0]])/(2 M);


(* ::Section:: *)
(*3.6. Current l=4 moments*)


Jijkl=JijklN+\[Epsilon] \[Sigma] Jijkl0SO;


JijklN=M \[CapitalDelta] \[Nu] (-1+2 \[Nu]) epsilon\[Delta][l, -a, -b] r[-c, -LI[0]] r[-d, -LI[1]] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] \[Delta][a, c] \[Delta][b, d];
Jijkl0SO=-(5/2) \[CapitalDelta] \[Nu] r[i, -LI[0]] r[j, -LI[0]] r[k, -LI[0]] Sv[l, -LI[0]]+5/2 \[Nu] (-1+3 \[Nu]) r[j, -LI[0]] r[k, -LI[0]] r[l, -LI[0]] \[CapitalSigma]v[i, -LI[0]];


(* ::Chapter:: *)
(*4. Source Fluxes*)


(* ::Section:: *)
(*4.1. Energy flux*)


\[ScriptCapitalF]E=\[ScriptCapitalF]EN+\[Epsilon]^2 \[ScriptCapitalF]E1PN+\[Epsilon]^4 \[ScriptCapitalF]E2PN+\[Epsilon]^3 \[Sigma] \[ScriptCapitalF]E0SO+\[Epsilon]^5\[Sigma] \[ScriptCapitalF]E1SO+\[Epsilon]^7\[Sigma] \[ScriptCapitalF]E2SO+\[Epsilon]^4 \[Sigma]^2 \[ScriptCapitalF]E0SS+\[Epsilon]^6 \[Sigma]^2 \[ScriptCapitalF]E1SS+\[Epsilon]^8 \[Sigma]^2 \[ScriptCapitalF]E2SS;


\[ScriptCapitalF]EN=(32 G^3 M^4 \[Nu]^2 r[-LI[1]]^2)/(5 r[]^4)-(88 G^3 M^4 \[Nu]^2 (ParamD[time][r[]])^2)/(15 r[]^4);
\[ScriptCapitalF]E1PN=-((32 G^5 M^6 \[Nu]^2 (-1+4 \[Nu]))/(105 r[]^6))+(64 G^4 M^5 (-17+\[Nu]) \[Nu]^2 r[-LI[1]]^2)/(21 r[]^5)+(2 G^3 M^4 (785-852 \[Nu]) \[Nu]^2 r[-LI[1]]^4)/(105 r[]^4)+(16 G^4 M^5 (367-15 \[Nu]) \[Nu]^2 (ParamD[time][r[]])^2)/(105 r[]^5)+(4 G^3 M^4 \[Nu]^2 (-1487+1392 \[Nu]) r[-LI[1]]^2 (ParamD[time][r[]])^2)/(105 r[]^4)+(2 G^3 M^4 (687-620 \[Nu]) \[Nu]^2 (ParamD[time][r[]])^4)/(35 r[]^4);
\[ScriptCapitalF]E2PN=-((16 G^6 M^7 \[Nu]^2 (253-1026 \[Nu]+56 \[Nu]^2))/(945 r[]^7))+(2 G^5 M^6 \[Nu]^2 (245185+81828 \[Nu]+4368 \[Nu]^2) r[-LI[1]]^2)/(2835 r[]^6)-(8 G^4 M^5 \[Nu]^2 (4446-5237 \[Nu]+1393 \[Nu]^2) r[-LI[1]]^4)/(315 r[]^5)+(4 G^3 M^4 \[Nu]^2 (1692-5497 \[Nu]+4430 \[Nu]^2) r[-LI[1]]^6)/(315 r[]^4)-(2 G^5 M^6 \[Nu]^2 (97247+9798 \[Nu]+5376 \[Nu]^2) (ParamD[time][r[]])^2)/(945 r[]^6)+(8 G^4 M^5 \[Nu]^2 (4987-8513 \[Nu]+2165 \[Nu]^2) r[-LI[1]]^2 (ParamD[time][r[]])^2)/(105 r[]^5)-(4 G^3 M^4 \[Nu]^2 (1719-10278 \[Nu]+6292 \[Nu]^2) r[-LI[1]]^4 (ParamD[time][r[]])^2)/(105 r[]^4)-(8 G^4 M^5 \[Nu]^2 (33510-60971 \[Nu]+14290 \[Nu]^2) (ParamD[time][r[]])^4)/(945 r[]^5)+(4 G^3 M^4 \[Nu]^2 (2018-15207 \[Nu]+7572 \[Nu]^2) r[-LI[1]]^2 (ParamD[time][r[]])^4)/(105 r[]^4)-(4 G^3 M^4 \[Nu]^2 (2501-20234 \[Nu]+8404 \[Nu]^2) (ParamD[time][r[]])^6)/(315 r[]^4);


\[ScriptCapitalF]E0SO=-((64 G^4 M^4 \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(15 r[]^7))-(128 G^3 M^3 \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(3 r[]^6)+(32 G^4 M^4 \[CapitalDelta] \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(15 r[]^7)-(344 G^3 M^3 \[CapitalDelta] \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(15 r[]^6)+(208 G^3 M^3 \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(5 r[]^6)+(136 G^3 M^3 \[CapitalDelta] \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^6);
\[ScriptCapitalF]E1SO=(16 G^5 M^5 \[Nu]^2 (472+195 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(105 r[]^8)-(8 G^4 M^4 \[Nu]^2 (-3791-14 \[CapitalDelta]^2+168 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(105 r[]^7)+(4 G^3 M^3 \[Nu]^2 (-2113-301 \[CapitalDelta]^2+2416 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(105 r[]^6)+(8 G^5 M^5 \[CapitalDelta] \[Nu]^2 (-137+238 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(105 r[]^8)-(4 G^4 M^4 \[CapitalDelta] \[Nu]^2 (-5387+994 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(105 r[]^7)+(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-2603+4160 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(105 r[]^6)+(88 G^4 M^4 \[Nu]^2 (-293+46 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(105 r[]^7)+(4 G^3 M^3 (2227+119 \[CapitalDelta]^2-2860 \[Nu]) \[Nu]^2  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(35 r[]^6)+(4 G^4 M^4 \[CapitalDelta] \[Nu]^2 (-7327+2398 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^7)-(8 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-788+1207 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)+(32 G^3 M^3 \[Nu]^2 (-187+262 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^4)/(35 r[]^6)+(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-2647+3568 \[Nu])  epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^4)/(35 r[]^6);
\[ScriptCapitalF]E2SO=(8 G^6 M^6 \[Nu]^2 (-67927-32320 \[Nu]+2362 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(945 r[]^9)-(4 G^5 M^5 \[Nu]^2 (98244+77017 \[Nu]+23098 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(945 r[]^8)+(4 G^4 M^4 \[Nu]^2 (44009-72691 \[Nu]+23602 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(315 r[]^7)-(4 G^3 M^3 \[Nu]^2 (11237-43924 \[Nu]+41766 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^6 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e])/(315 r[]^6)+(8 G^6 M^6 \[CapitalDelta] \[Nu]^2 (-21076-28209 \[Nu]+6021 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(2835 r[]^9)-(8 G^5 M^5 \[CapitalDelta] \[Nu]^2 (76462-19183 \[Nu]+14961 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(945 r[]^8)+(4 G^4 M^4 \[CapitalDelta] \[Nu]^2 (33267-65918 \[Nu]+26015 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(315 r[]^7)-(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (8847-49916 \[Nu]+50198 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^6 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]])/(315 r[]^6)+(4 G^5 M^5 \[Nu]^2 (-165714+210143 \[Nu]+82280 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(945 r[]^8)-(4 G^4 M^4 \[Nu]^2 (87510-279467 \[Nu]+111074 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(315 r[]^7)+(4 G^3 M^3 \[Nu]^2 (10485-67206 \[Nu]+44150 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^2)/(105 r[]^6)+(4 G^5 M^5 \[CapitalDelta] \[Nu]^2 (169603-142753 \[Nu]+108405 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^8)-(2 G^4 M^4 \[CapitalDelta] \[Nu]^2 (177222-664927 \[Nu]+273594 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)+(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-4369-99655 \[Nu]+75750 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^4 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^6)+(4 G^4 M^4 \[Nu]^2 (36959-204812 \[Nu]+94378 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^4)/(315 r[]^7)-(4 G^3 M^3 \[Nu]^2 (11731-97552 \[Nu]+41208 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^4)/(105 r[]^6)+(2 G^4 M^4 \[CapitalDelta] \[Nu]^2 (140184-619741 \[Nu]+243534 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^4)/(315 r[]^7)-(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-28423-177451 \[Nu]+98604 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-LI[1]]^2 r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^4)/(105 r[]^6)+(4 G^3 M^3 \[Nu]^2 (2939-26896 \[Nu]+6632 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] Sv[c, -LI[0]] \[Delta][a, d] \[Delta][b, e] (ParamD[time][r[]])^6)/(63 r[]^6)+(2 G^3 M^3 \[CapitalDelta] \[Nu]^2 (-12215-56391 \[Nu]+23312 \[Nu]^2) epsilon\[Delta][-a, -b, -c] r[-d, -LI[0]] r[-e, -LI[1]] \[Delta][a, d] \[Delta][b, e] \[CapitalSigma]v[c, -LI[0]] (ParamD[time][r[]])^6)/(63 r[]^6);


\[ScriptCapitalF]E0SS=-((336 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(5 r[]^8))+(48 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(5 r[]^6)+(96 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(5 r[]^6)+(96 G^3 M^2 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(5 r[]^6)+(336 G^3 M^2 (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(5 r[]^8)+(48 G^3 M^2 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(5 r[]^6)+(168 G^3 M^2 \[Nu]^2 (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(5 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-1+36 \[CapitalDelta] \[Kappa]m+144 \[Nu]+36 \[Kappa]p (-1+2 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(15 r[]^6)-(2 G^3 M^2 \[Nu]^2 (-1+24 \[CapitalDelta] \[Kappa]m+96 \[Nu]+24 \[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(5 r[]^6)-(232 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(5 r[]^7)+(116 G^3 M^2 (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(5 r[]^7)+(116 G^3 M^2 (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(5 r[]^7)+(4 G^3 M^2 \[Nu]^2 (-1+29 \[CapitalDelta] \[Kappa]m+116 \[Nu]+29 \[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(5 r[]^7)+(544 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^8)-(104 G^3 M^2 (2+\[Kappa]p) \[Nu]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(5 r[]^6)+(104 G^3 M^2 (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^6)+(544 G^3 M^2 (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-3+136 \[CapitalDelta] \[Kappa]m+544 \[Nu]+136 \[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^8)+(2 G^3 M^2 \[Nu]^2 (3+26 \[CapitalDelta] \[Kappa]m+104 \[Nu]+26 \[Kappa]p (-1+2 \[Nu])) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(5 r[]^6);
\[ScriptCapitalF]E1SS=(8 G^5 M^4 \[Nu]^2 (-39-2 \[CapitalDelta] \[Kappa]m-18 \[Kappa]p+144 \[Nu]+72 \[Kappa]p \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(35 r[]^10)-(4 G^4 M^3 \[Nu]^2 (-45688+3095 \[CapitalDelta] \[Kappa]m+996 \[Nu]+6 \[Kappa]p (-3239+83 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(105 r[]^9)+(2 G^3 M^2 \[Nu]^2 (-1091+95 \[CapitalDelta] \[Kappa]m+4544 \[Nu]+\[Kappa]p (-2463+2272 \[Nu])) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(35 r[]^8)-(4 G^4 M^3 \[Nu]^2 (6810-1166 \[CapitalDelta] \[Kappa]m+84 \[Nu]+\[Kappa]p (3663+42 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(105 r[]^7)+(2 G^3 M^2 \[Nu]^2 (-3239-834 \[CapitalDelta] \[Kappa]m+120 \[Nu]+6 \[Kappa]p (-27+10 \[Nu])) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(105 r[]^6)-(16 G^5 M^4 \[Nu]^2 (-23-\[CapitalDelta] \[Kappa]m+72 \[Nu]+9 \[Kappa]p (-1+4 \[Nu])) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(105 r[]^8)+(4 G^4 M^3 \[Nu]^2 (-10458+643 \[CapitalDelta] \[Kappa]m-5257 \[Kappa]p+360 \[Nu]+180 \[Kappa]p \[Nu]) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(105 r[]^7)-(2 G^3 M^2 \[Nu]^2 (-3046-61 \[CapitalDelta] \[Kappa]m+1528 \[Nu]+\[Kappa]p (-839+764 \[Nu])) r[-LI[1]]^4 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(35 r[]^6)+(32 G^5 M^4 \[Nu]^2 (\[CapitalDelta] (7+\[Kappa]p (4-18 \[Nu])-36 \[Nu])+4 \[Kappa]m (-1+4 \[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(105 r[]^8)+(8 G^4 M^3 \[Nu]^2 (2 \[Kappa]m (1475-688 \[Nu])+\[CapitalDelta] (-6109+180 \[Nu]+10 \[Kappa]p (-295+9 \[Nu]))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(105 r[]^7)-(4 G^3 M^2 \[Nu]^2 (3 \[Kappa]m (389-260 \[Nu])+\[CapitalDelta] (-5203+2292 \[Nu]+3 \[Kappa]p (-389+382 \[Nu]))) r[-LI[1]]^4 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(105 r[]^6)+(16 G^5 M^4 \[Nu]^2 (24 \[Kappa]m (1-4 \[Nu])+\[CapitalDelta] (-49+216 \[Nu]+12 \[Kappa]p (-2+9 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^10)+(4 G^4 M^3 \[Nu]^2 (\[CapitalDelta] (45929+\[Kappa]p (22529-498 \[Nu])-996 \[Nu])+\[Kappa]m (-22529+12878 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^9)+(4 G^3 M^2 \[Nu]^2 (\[Kappa]m (1279-1326 \[Nu])+\[CapitalDelta] (-722+2272 \[Nu]+\[Kappa]p (-1279+1136 \[Nu]))) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(35 r[]^8)-(4 G^4 M^3 \[Nu]^2 (84 \[CapitalDelta] (55+\[Nu])+\[CapitalDelta] \[Kappa]p (4829+42 \[Nu])+\[Kappa]m (-4829+4622 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^7)+(4 G^3 M^2 \[Nu]^2 (42 \[Kappa]m (-8+39 \[Nu])+\[CapitalDelta] (-2047+60 \[Nu]+6 \[Kappa]p (56+5 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^6)-(16 G^5 M^4 \[Nu]^2 (3 \[CapitalDelta] \[Kappa]m (-4+17 \[Nu])+(-1+4 \[Nu]) (-1+54 \[Nu]+3 \[Kappa]p (-4+9 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^10)+(2 G^4 M^3 \[Nu]^2 (4850-92766 \[Nu]+1992 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-22529+6688 \[Nu])+\[Kappa]p (22529-51746 \[Nu]+996 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^9)-(2 G^3 M^2 \[Nu]^2 (-515-1814 \[Nu]+4544 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1279+1231 \[Nu])+\[Kappa]p (1279-3789 \[Nu]+2272 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(35 r[]^8)+(2 G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (4829-2290 \[Nu])+8 (299+613 \[Nu]+21 \[Nu]^2)+\[Kappa]p (-4829+11948 \[Nu]+84 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^7)-(2 G^3 M^2 \[Nu]^2 (1121+12 \[CapitalDelta] \[Kappa]m (28-67 \[Nu])-4894 \[Nu]+120 \[Nu]^2+12 \[Kappa]p (-28+123 \[Nu]+5 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^6)+(8 G^5 M^4 \[Nu]^2 (2 \[CapitalDelta] \[Kappa]m (-4+17 \[Nu])+(-1+4 \[Nu]) (-3+36 \[Nu]+2 \[Kappa]p (-4+9 \[Nu]))) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^8)-(4 G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-2950+733 \[Nu])+2 (551-7036 \[Nu]+180 \[Nu]^2)+\[Kappa]p (2950-6633 \[Nu]+180 \[Nu]^2)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^7)+(2 G^3 M^2 \[Nu]^2 (3 \[CapitalDelta] \[Kappa]m (-389+321 \[Nu])+3 \[Kappa]p (389-1099 \[Nu]+764 \[Nu]^2)+2 (949-5834 \[Nu]+2292 \[Nu]^2)) r[-LI[1]]^4 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^6)+(4 G^4 M^3 \[Nu]^2 (10250-1706 \[CapitalDelta] \[Kappa]m+322 \[Nu]+\[Kappa]p (5338+161 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(35 r[]^8)+(2 G^3 M^2 \[Nu]^2 (-30+1587 \[CapitalDelta] \[Kappa]m+1364 \[Nu]+\[Kappa]p (-3315+682 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(35 r[]^7)+(2 G^4 M^3 \[Nu]^2 (9 \[Kappa]m (-2348+2221 \[Nu])+\[CapitalDelta] (23216+966 \[Nu]+3 \[Kappa]p (7044+161 \[Nu]))) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(105 r[]^8)+(2 G^3 M^2 \[Nu]^2 (19 \[Kappa]m (129-185 \[Nu])+\[CapitalDelta] (1365+682 \[Nu]+\[Kappa]p (-2451+341 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(35 r[]^7)+(2 G^4 M^3 \[Nu]^2 (9 \[Kappa]m (-2348+2221 \[Nu])+\[CapitalDelta] (25372+966 \[Nu]+3 \[Kappa]p (7044+161 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(105 r[]^8)+(2 G^3 M^2 \[Nu]^2 (19 \[Kappa]m (129-185 \[Nu])+\[CapitalDelta] (-854+682 \[Nu]+\[Kappa]p (-2451+341 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(35 r[]^7)-(2 G^4 M^3 \[Nu]^2 (4904+3 \[CapitalDelta] \[Kappa]m (7044-3251 \[Nu])+34902 \[Nu]+1932 \[Nu]^2+3 \[Kappa]p (-7044+17339 \[Nu]+322 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(105 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-1297+1299 \[Nu]+1364 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-2451+1928 \[Nu])+\[Kappa]p (2451-6830 \[Nu]+682 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(35 r[]^7)+(4 G^4 M^3 \[Nu]^2 (-25044+2399 \[CapitalDelta] \[Kappa]m+338 \[Nu]+\[Kappa]p (-11299+169 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^9)-(4 G^3 M^2 \[Nu]^2 (-5435+677 \[CapitalDelta] \[Kappa]m+10496 \[Nu]+\[Kappa]p (-6803+5248 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^8)+(2 G^3 M^2 \[Nu]^2 (1299+1063 \[CapitalDelta] \[Kappa]m+1700 \[Nu]+\[Kappa]p (-1519+850 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)-(4 G^4 M^3 \[Nu]^2 (-12218+693 \[CapitalDelta] \[Kappa]m+660 \[Nu]+\[Kappa]p (-5961+330 \[Nu])) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(105 r[]^7)+(8 G^3 M^2 \[Nu]^2 (-2166-108 \[CapitalDelta] \[Kappa]m-731 \[Kappa]p+1494 \[Nu]+747 \[Kappa]p \[Nu]) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(35 r[]^6)+(8 G^4 M^3 \[Nu]^2 (\[CapitalDelta] (2299+\[Kappa]p (1109-55 \[Nu])-110 \[Nu])+\[Kappa]m (-1109+517 \[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^7)+(8 G^3 M^2 \[Nu]^2 (7 \[Kappa]m (89-45 \[Nu])+\[CapitalDelta] (-2903+1494 \[Nu]+\[Kappa]p (-623+747 \[Nu]))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)+(4 G^4 M^3 \[Nu]^2 (9 \[Kappa]m (1522-1085 \[Nu])+\[CapitalDelta] (-23537+338 \[Nu]+\[Kappa]p (-13698+169 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^9)-(16 G^3 M^2 \[Nu]^2 (17 \[Kappa]m (110-117 \[Nu])+2 \[CapitalDelta] (-748+1312 \[Nu]+\[Kappa]p (-935+656 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^8)+(4 G^3 M^2 \[Nu]^2 (\[Kappa]m (1291-2551 \[Nu])+\[CapitalDelta] (1921+850 \[Nu]+\[Kappa]p (-1291+425 \[Nu]))) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)-(2 G^4 M^3 \[Nu]^2 (934-44112 \[Nu]+676 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-13698+4967 \[Nu])+\[Kappa]p (13698-32363 \[Nu]+338 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^9)+(4 G^3 M^2 \[Nu]^2 (-676-6634 \[Nu]+10496 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-3740+3301 \[Nu])+\[Kappa]p (3740-10781 \[Nu]+5248 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-2354+6072 \[Nu]+1700 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1291+1488 \[Nu])+\[Kappa]p (1291-4070 \[Nu]+850 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)+(4 G^4 M^3 \[Nu]^2 (302-15434 \[Nu]+660 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-1109+286 \[Nu])+\[Kappa]p (3327-7512 \[Nu]+330 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^7)-(2 G^3 M^2 \[Nu]^2 (2381-14386 \[Nu]+5976 \[Nu]^2+2 \[CapitalDelta] \[Kappa]m (-623+531 \[Nu])+2 \[Kappa]p (623-1777 \[Nu]+1494 \[Nu]^2)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(35 r[]^6)-(8 G^3 M^2 \[Nu]^2 (-686+823 \[CapitalDelta] \[Kappa]m+2432 \[Nu]+\[Kappa]p (-2159+1216 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(35 r[]^7)-(2 G^3 M^2 \[Nu]^2 (28 \[Kappa]m (213-322 \[Nu])+\[CapitalDelta] (2567+4864 \[Nu]+4 \[Kappa]p (-1491+608 \[Nu]))) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(35 r[]^7)-(8 G^3 M^2 \[Nu]^2 (7 \[Kappa]m (213-322 \[Nu])+\[CapitalDelta] (10-1491 \[Kappa]p+1216 \[Nu]+608 \[Kappa]p \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(35 r[]^7)+(2 G^3 M^2 \[Nu]^2 (-5589+8143 \[Nu]+9728 \[Nu]^2+12 \[CapitalDelta] \[Kappa]m (-497+477 \[Nu])+4 \[Kappa]p (1491-4413 \[Nu]+1216 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(35 r[]^7)+(2 G^3 M^2 \[Nu]^2 (-2719+431 \[CapitalDelta] \[Kappa]m+4768 \[Nu]+\[Kappa]p (-3019+2384 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(7 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-5906-379 \[CapitalDelta] \[Kappa]m+4704 \[Nu]+\[Kappa]p (-2153+2352 \[Nu])) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^4)/(35 r[]^6)+(4 G^3 M^2 \[Nu]^2 (\[CapitalDelta] (4221+\[Kappa]p (887-1176 \[Nu])-2352 \[Nu])+\[Kappa]m (-887+418 \[Nu])) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(35 r[]^6)+(4 G^3 M^2 \[Nu]^2 (\[Kappa]m (1725-2054 \[Nu])+\[CapitalDelta] (-1182+2384 \[Nu]+\[Kappa]p (-1725+1192 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(7 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-614-2032 \[Nu]+4768 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-575+541 \[Nu])+\[Kappa]p (1725-5073 \[Nu]+2384 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(7 r[]^8)+(2 G^3 M^2 \[Nu]^2 (1619-10798 \[Nu]+4704 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-887+797 \[Nu])+\[Kappa]p (887-2571 \[Nu]+2352 \[Nu]^2)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(35 r[]^6);
\[ScriptCapitalF]E2SS=(4 G^6 M^5 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (265+1852 \[Nu])+21 \[Kappa]p (237-956 \[Nu]+32 \[Nu]^2)+2 (5899-20484 \[Nu]+672 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(315 r[]^11)+(2 G^5 M^4 \[Nu]^2 (-4590465+\[CapitalDelta] \[Kappa]m (676703-4963 \[Nu])-1918032 \[Nu]+40356 \[Nu]^2+2 \[Kappa]p (-834301-306477 \[Nu]+10089 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(945 r[]^10)+(2 G^4 M^3 \[Nu]^2 (359181-616905 \[Nu]+60968 \[Nu]^2+9 \[CapitalDelta] \[Kappa]m (-6349+3376 \[Nu])+\[Kappa]p (266628-219799 \[Nu]+30484 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(315 r[]^9)-(G^3 M^2 \[Nu]^2 (31638-81524 \[Nu]+79440 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-635+846 \[Nu])+3 \[Kappa]p (6507-19356 \[Nu]+13240 \[Nu]^2)) r[-LI[1]]^6 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(105 r[]^8)-(2 G^5 M^4 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (223199-754 \[Nu])+6 (-150424-66115 \[Nu]+3066 \[Nu]^2)+\[Kappa]p (-463094+5787 \[Nu]+9198 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(945 r[]^8)+(2 G^4 M^3 \[Nu]^2 (-89163-17229 \[Nu]+18244 \[Nu]^2-3 \[CapitalDelta] \[Kappa]m (-4817+4340 \[Nu])+\[Kappa]p (-83310+14347 \[Nu]+9122 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(315 r[]^7)-(G^3 M^2 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (7347-7674 \[Nu])+3 \[Kappa]p (1091-3882 \[Nu]+1624 \[Nu]^2)+2 (6029-5649 \[Nu]+4872 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(105 r[]^6)-(4 G^6 M^5 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (265+1852 \[Nu])+21 \[Kappa]p (237-956 \[Nu]+32 \[Nu]^2)+2 (7117-18804 \[Nu]+672 \[Nu]^2)) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(945 r[]^9)-(2 G^5 M^4 \[Nu]^2 (-703344+\[CapitalDelta] \[Kappa]m (151168-1403 \[Nu])-208926 \[Nu]+7320 \[Nu]^2+\[Kappa]p (-401836-222375 \[Nu]+3660 \[Nu]^2)) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(945 r[]^8)-(4 G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-7115+2894 \[Nu])+2 (62911-37477 \[Nu]+6601 \[Nu]^2)+\[Kappa]p (30553-34242 \[Nu]+6601 \[Nu]^2)) r[-LI[1]]^4 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(315 r[]^7)+(2 G^3 M^2 \[Nu]^2 (48002-113566 \[Nu]+44592 \[Nu]^2-3 \[CapitalDelta] \[Kappa]m (-907+856 \[Nu])+3 \[Kappa]p (3799-11619 \[Nu]+7432 \[Nu]^2)) r[-LI[1]]^6 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a])/(315 r[]^6)-(8 G^6 M^5 \[Nu]^2 (-2 \[Kappa]m (1178-5217 \[Nu]+2020 \[Nu]^2)+\[CapitalDelta] (3671-19502 \[Nu]+672 \[Nu]^2+4 \[Kappa]p (589-2741 \[Nu]+84 \[Nu]^2))) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(945 r[]^9)-(4 G^5 M^4 \[Nu]^2 (2 \[Kappa]m (138251-95925 \[Nu]+488 \[Nu]^2)+\[CapitalDelta] (-499190-87269 \[Nu]+3660 \[Nu]^2+2 \[Kappa]p (-138251-55243 \[Nu]+915 \[Nu]^2))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(945 r[]^8)-(4 G^4 M^3 \[Nu]^2 (\[Kappa]m (-37668+65596 \[Nu]-18177 \[Nu]^2)+\[CapitalDelta] (170713-115962 \[Nu]+13202 \[Nu]^2+\[Kappa]p (37668-37136 \[Nu]+6601 \[Nu]^2))) r[-LI[1]]^4 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(315 r[]^7)+(2 G^3 M^2 \[Nu]^2 (-3 \[Kappa]m (2892-7135 \[Nu]+4008 \[Nu]^2)+\[CapitalDelta] (55499-137578 \[Nu]+44592 \[Nu]^2+3 \[Kappa]p (2892-10763 \[Nu]+7432 \[Nu]^2))) r[-LI[1]]^6 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]])/(315 r[]^6)+(8 G^6 M^5 \[Nu]^2 (-2 \[Kappa]m (1178-5217 \[Nu]+2020 \[Nu]^2)+\[CapitalDelta] (4643-20258 \[Nu]+672 \[Nu]^2+4 \[Kappa]p (589-2741 \[Nu]+84 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^11)-(2 G^5 M^4 \[Nu]^2 (\[Kappa]m (-2345305+2098821 \[Nu]+326 \[Nu]^2)+\[CapitalDelta] (4610579+1887473 \[Nu]-40356 \[Nu]^2+\[Kappa]p (2345305+607991 \[Nu]-20178 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^10)+(2 G^4 M^3 \[Nu]^2 (\[Kappa]m (-323769+478747 \[Nu]-152020 \[Nu]^2)+\[CapitalDelta] (429376-690749 \[Nu]+60968 \[Nu]^2+\[Kappa]p (323769-250183 \[Nu]+30484 \[Nu]^2))) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^9)-(2 G^3 M^2 \[Nu]^2 (-3 \[Kappa]m (3571-11371 \[Nu]+8312 \[Nu]^2)+\[CapitalDelta] (11822-45071 \[Nu]+39720 \[Nu]^2+3 \[Kappa]p (3571-10101 \[Nu]+6620 \[Nu]^2))) r[-LI[1]]^6 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^8)+(2 G^5 M^4 \[Nu]^2 (\[Kappa]m (-686293+899337 \[Nu]+6182 \[Nu]^2)+\[CapitalDelta] (480890+419408 \[Nu]-18396 \[Nu]^2+\[Kappa]p (686293-6541 \[Nu]-9198 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^8)+(2 G^4 M^3 \[Nu]^2 (2 \[CapitalDelta] (5515-46223 \[Nu]+9122 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-97761+27367 \[Nu]+9122 \[Nu]^2)+\[Kappa]m (97761-85171 \[Nu]+42958 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^7)-(2 G^3 M^2 \[Nu]^2 (3 \[Kappa]m (679-4236 \[Nu]+4304 \[Nu]^2)+\[CapitalDelta] (10347-11894 \[Nu]+4872 \[Nu]^2+3 \[Kappa]p (-679-662 \[Nu]+812 \[Nu]^2))) r[-LI[1]]^4 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^6)-(4 G^6 M^5 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (2356-10699 \[Nu]+2188 \[Nu]^2)+(-1+4 \[Nu]) (8-9982 \[Nu]+336 \[Nu]^2+\[Kappa]p (2356-5987 \[Nu]+168 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^11)-(G^5 M^4 \[Nu]^2 (926980-9257888 \[Nu]-3647998 \[Nu]^2+80712 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-2345305+745415 \[Nu]+10252 \[Nu]^2)+\[Kappa]p (2345305-5436025 \[Nu]-1226234 \[Nu]^2+40356 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^10)-(G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (323769-364465 \[Nu]+91252 \[Nu]^2)+2 (-13165+602381 \[Nu]-777095 \[Nu]^2+60968 \[Nu]^3)+\[Kappa]p (-323769+1012003 \[Nu]-591618 \[Nu]^2+60968 \[Nu]^3)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^9)+(G^3 M^2 \[Nu]^2 (3 \[CapitalDelta] \[Kappa]m (3571-10736 \[Nu]+7466 \[Nu]^2)+3 \[Kappa]p (-3571+17878 \[Nu]-27668 \[Nu]^2+13240 \[Nu]^3)+2 (1438+9265 \[Nu]-50069 \[Nu]^2+39720 \[Nu]^3)) r[-LI[1]]^6 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^8)+(G^5 M^4 \[Nu]^2 (-386486+96445 \[Nu]-910930 \[Nu]^2+36792 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-686293+452939 \[Nu]+7690 \[Nu]^2)+\[Kappa]p (686293-1825525 \[Nu]+5392 \[Nu]^2+18396 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^8)-(G^4 M^3 \[Nu]^2 (-125332+305810 \[Nu]-343082 \[Nu]^2+36488 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-97761+56269 \[Nu]-16918 \[Nu]^2)+\[Kappa]p (97761-251791 \[Nu]+71652 \[Nu]^2+18244 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^7)+(G^3 M^2 \[Nu]^2 (-5802+31842 \[Nu]-35482 \[Nu]^2+9744 \[Nu]^3-3 \[CapitalDelta] \[Kappa]m (679-1787 \[Nu]+1746 \[Nu]^2)+3 \[Kappa]p (679-3145 \[Nu]+422 \[Nu]^2+1624 \[Nu]^3)) r[-LI[1]]^4 r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(105 r[]^6)+(4 G^6 M^5 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (2356-10699 \[Nu]+2188 \[Nu]^2)+(-1+4 \[Nu]) (-52-10150 \[Nu]+336 \[Nu]^2+\[Kappa]p (2356-5987 \[Nu]+168 \[Nu]^2))) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^9)+(G^5 M^4 \[Nu]^2 (357386-2888077 \[Nu]-225662 \[Nu]^2+14640 \[Nu]^3+2 \[CapitalDelta] \[Kappa]m (-276502+40682 \[Nu]+427 \[Nu]^2)+2 \[Kappa]p (276502-593686 \[Nu]-221399 \[Nu]^2+3660 \[Nu]^3)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(945 r[]^8)+(2 G^4 M^3 \[Nu]^2 (-87541+483720 \[Nu]-321651 \[Nu]^2+26404 \[Nu]^3+\[CapitalDelta] \[Kappa]m (37668-51366 \[Nu]+12389 \[Nu]^2)+\[Kappa]p (-37668+126702 \[Nu]-86661 \[Nu]^2+13202 \[Nu]^3)) r[-LI[1]]^4 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^7)-(G^3 M^2 \[Nu]^2 (-26874+176176 \[Nu]-321866 \[Nu]^2+89184 \[Nu]^3+3 \[CapitalDelta] \[Kappa]m (2892-8949 \[Nu]+5720 \[Nu]^2)+\[Kappa]p (-8676+44199 \[Nu]-81738 \[Nu]^2+44592 \[Nu]^3)) r[-LI[1]]^6 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(315 r[]^6)+(2 G^5 M^4 \[Nu]^2 (5 \[CapitalDelta] \[Kappa]m (201253-1580 \[Nu])+6 (-530275-325053 \[Nu]+23350 \[Nu]^2)+\[Kappa]p (-1666193-169755 \[Nu]+70050 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(945 r[]^9)-(G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (437458-151327 \[Nu])+2 (-803507-90433 \[Nu]+237889 \[Nu]^2)+\[Kappa]p (-1077161+40038 \[Nu]+237889 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(315 r[]^8)+(G^3 M^2 \[Nu]^2 (-3 \[CapitalDelta] \[Kappa]m (-39367+36054 \[Nu])+3 \[Kappa]p (15617-8528 \[Nu]+29678 \[Nu]^2)+2 (-66101+202202 \[Nu]+89034 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(210 r[]^7)-(G^5 M^4 \[Nu]^2 (\[Kappa]m (-2672458+3863205 \[Nu]+38450 \[Nu]^2)+\[CapitalDelta] (1816892+2054114 \[Nu]-140100 \[Nu]^2+\[Kappa]p (2672458+161855 \[Nu]-70050 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(945 r[]^9)-(G^4 M^3 \[Nu]^2 (\[Kappa]m (1514619-1941197 \[Nu]+367419 \[Nu]^2)+\[CapitalDelta] (-914702-700104 \[Nu]+475778 \[Nu]^2+\[Kappa]p (-1514619+191365 \[Nu]+237889 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(630 r[]^8)+(G^3 M^2 \[Nu]^2 (3 \[Kappa]m (11875-92497 \[Nu]+57269 \[Nu]^2)+\[CapitalDelta] (35069+77244 \[Nu]+89034 \[Nu]^2+\[Kappa]p (-35625+41289 \[Nu]+44517 \[Nu]^2))) r[-LI[1]]^4 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(210 r[]^7)-(G^5 M^4 \[Nu]^2 (\[Kappa]m (-2672458+3863205 \[Nu]+38450 \[Nu]^2)+\[CapitalDelta] (2063276+1928546 \[Nu]-140100 \[Nu]^2+\[Kappa]p (2672458+161855 \[Nu]-70050 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(945 r[]^9)-(G^4 M^3 \[Nu]^2 (\[Kappa]m (1514619-1941197 \[Nu]+367419 \[Nu]^2)+\[CapitalDelta] (-997862-114558 \[Nu]+475778 \[Nu]^2+\[Kappa]p (-1514619+191365 \[Nu]+237889 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(630 r[]^8)+(G^3 M^2 \[Nu]^2 (3 \[Kappa]m (11875-92497 \[Nu]+57269 \[Nu]^2)+\[CapitalDelta] (19862+265038 \[Nu]+89034 \[Nu]^2+\[Kappa]p (-35625+41289 \[Nu]+44517 \[Nu]^2))) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(210 r[]^7)-(G^5 M^4 \[Nu]^2 (-817592-521708 \[Nu]-4180396 \[Nu]^2+280200 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-2672458+1850675 \[Nu]+54250 \[Nu]^2)+\[Kappa]p (2672458-7195591 \[Nu]-377960 \[Nu]^2+140100 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(945 r[]^9)+(G^4 M^3 \[Nu]^2 (-688444-362814 \[Nu]-1396092 \[Nu]^2+951556 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-1514619+1066281 \[Nu]-64765 \[Nu]^2)+\[Kappa]p (1514619-4095519 \[Nu]+447495 \[Nu]^2+475778 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(630 r[]^8)-(G^3 M^2 \[Nu]^2 (-45701+140355 \[Nu]+260391 \[Nu]^2+178068 \[Nu]^3-15 \[CapitalDelta] \[Kappa]m (2375-10626 \[Nu]+4243 \[Nu]^2)+3 \[Kappa]p (11875-76880 \[Nu]+48741 \[Nu]^2+29678 \[Nu]^3)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(210 r[]^7)-(2 G^5 M^4 \[Nu]^2 (-7031031+\[CapitalDelta] \[Kappa]m (1519937-12907 \[Nu])-3359898 \[Nu]+6612 \[Nu]^2+\[Kappa]p (-2903969-727107 \[Nu]+3306 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^10)-(G^4 M^3 \[Nu]^2 (51 \[CapitalDelta] \[Kappa]m (-6448+2709 \[Nu])+2 (772419-1005668 \[Nu]+82405 \[Nu]^2)+\[Kappa]p (907817-853814 \[Nu]+82405 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^9)+(G^3 M^2 \[Nu]^2 (316786-1021156 \[Nu]+289824 \[Nu]^2+9 \[CapitalDelta] \[Kappa]m (-8185+6096 \[Nu])+3 \[Kappa]p (16835-116284 \[Nu]+48304 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^8)+(2 G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-90475+85054 \[Nu])+7 (39133-14431 \[Nu]+4 \[Nu]^2)+\[Kappa]p (260591-190731 \[Nu]+14 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)+(G^3 M^2 \[Nu]^2 (-52309+16120 \[Nu]+49260 \[Nu]^2-3 \[CapitalDelta] \[Kappa]m (-54407+39774 \[Nu])+3 \[Kappa]p (13113-12836 \[Nu]+8210 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(210 r[]^6)-(2 G^5 M^4 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-171224+1669 \[Nu])+8 \[Kappa]p (51574+24399 \[Nu]+2781 \[Nu]^2)+12 (63305+9242 \[Nu]+3708 \[Nu]^2)) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(945 r[]^8)+(2 G^4 M^3 \[Nu]^2 (645648-789234 \[Nu]+161692 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-20452+5169 \[Nu])+\[Kappa]p (187518-356657 \[Nu]+80846 \[Nu]^2)) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(315 r[]^7)-(2 G^3 M^2 \[Nu]^2 (59096+3 \[CapitalDelta] \[Kappa]m (3722-3271 \[Nu])-160250 \[Nu]+67248 \[Nu]^2+3 \[Kappa]p (5200-21161 \[Nu]+11208 \[Nu]^2)) r[-LI[1]]^4 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^2)/(105 r[]^6)-(2 G^5 M^4 \[Nu]^2 (\[Kappa]m (-583816+491373 \[Nu]-28924 \[Nu]^2)+\[CapitalDelta] (976976+80996 \[Nu]+44496 \[Nu]^2+\[Kappa]p (583816+193523 \[Nu]+22248 \[Nu]^2))) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^8)+(4 G^4 M^3 \[Nu]^2 (\[Kappa]m (-124437+308794 \[Nu]-71437 \[Nu]^2)+\[CapitalDelta] (510814-564209 \[Nu]+80846 \[Nu]^2+\[Kappa]p (124437-186082 \[Nu]+40423 \[Nu]^2))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)-(2 G^3 M^2 \[Nu]^2 (6 \[Kappa]m (-739+1501 \[Nu]+938 \[Nu]^2)+\[CapitalDelta] (88237-251622 \[Nu]+67248 \[Nu]^2+6 \[Kappa]p (739-8945 \[Nu]+5604 \[Nu]^2))) r[-LI[1]]^4 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^6)-(2 G^5 M^4 \[Nu]^2 (2 \[Kappa]m (2211953-2682774 \[Nu]+24161 \[Nu]^2)+\[CapitalDelta] (-6095633-3369929 \[Nu]+6612 \[Nu]^2+\[Kappa]p (-4423906-714200 \[Nu]+3306 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^10)-(G^4 M^3 \[Nu]^2 (\[Kappa]m (-1236665+2307365 \[Nu]-635041 \[Nu]^2)+\[CapitalDelta] (1502404-2117145 \[Nu]+164810 \[Nu]^2+\[Kappa]p (1236665-991973 \[Nu]+82405 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^9)+(2 G^3 M^2 \[Nu]^2 (-3 \[Kappa]m (20695-116396 \[Nu]+60728 \[Nu]^2)+\[CapitalDelta] (72796-531906 \[Nu]+144912 \[Nu]^2+3 \[Kappa]p (20695-67286 \[Nu]+24152 \[Nu]^2))) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^8)+(2 G^4 M^3 \[Nu]^2 (\[Kappa]m (-351066+637685 \[Nu]-340230 \[Nu]^2)+4 \[CapitalDelta] (-41449+39927 \[Nu]+7 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (351066-275785 \[Nu]+14 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)+(G^3 M^2 \[Nu]^2 (3 \[Kappa]m (20647-122283 \[Nu]+75443 \[Nu]^2)+\[CapitalDelta] (70079-144435 \[Nu]+24630 \[Nu]^2+3 \[Kappa]p (-20647+13469 \[Nu]+4105 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^6)+(G^5 M^4 \[Nu]^2 (529810-9756929 \[Nu]-6728830 \[Nu]^2+13224 \[Nu]^3-2 \[CapitalDelta] \[Kappa]m (2211953-1162837 \[Nu]+11254 \[Nu]^2)+2 \[Kappa]p (2211953-5586743 \[Nu]-702946 \[Nu]^2+3306 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^10)+(G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (1236665-1649669 \[Nu]+358723 \[Nu]^2)+10 (-8330+341815 \[Nu]-452556 \[Nu]^2+32962 \[Nu]^3)+\[Kappa]p (-1236665+4122999 \[Nu]-2342669 \[Nu]^2+164810 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(210 r[]^9)-(G^3 M^2 \[Nu]^2 (3 \[CapitalDelta] \[Kappa]m (20695-91841 \[Nu]+42440 \[Nu]^2)+3 \[Kappa]p (-20695+133231 \[Nu]-177012 \[Nu]^2+48304 \[Nu]^3)+2 (829+79788 \[Nu]-562959 \[Nu]^2+144912 \[Nu]^3)) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^8)-(G^4 M^3 \[Nu]^2 (570262-1522476 \[Nu]+840402 \[Nu]^2+56 \[Nu]^3+\[CapitalDelta] \[Kappa]m (351066-456735 \[Nu]+170122 \[Nu]^2)+\[Kappa]p (-351066+1158867 \[Nu]-721692 \[Nu]^2+28 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)-(G^3 M^2 \[Nu]^2 (-117887+433674 \[Nu]-569955 \[Nu]^2+49260 \[Nu]^3-3 \[CapitalDelta] \[Kappa]m (20647-67876 \[Nu]+35669 \[Nu]^2)+3 \[Kappa]p (20647-109170 \[Nu]+62607 \[Nu]^2+8210 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(210 r[]^6)+(G^5 M^4 \[Nu]^2 (-118138+2720885 \[Nu]+34756 \[Nu]^2+88992 \[Nu]^3+\[CapitalDelta] \[Kappa]m (583816-148925 \[Nu]+25586 \[Nu]^2)+\[Kappa]p (-583816+1316557 \[Nu]+361460 \[Nu]^2+44496 \[Nu]^3)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(945 r[]^8)-(2 G^4 M^3 \[Nu]^2 (-298355+1600063 \[Nu]-1503589 \[Nu]^2+161692 \[Nu]^3+\[CapitalDelta] \[Kappa]m (124437-247438 \[Nu]+55930 \[Nu]^2)+\[Kappa]p (-124437+496312 \[Nu]-428094 \[Nu]^2+80846 \[Nu]^3)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(315 r[]^7)+(2 G^3 M^2 \[Nu]^2 (-35720+170742 \[Nu]-340023 \[Nu]^2+67248 \[Nu]^3+3 \[CapitalDelta] \[Kappa]m (739-5223 \[Nu]+2333 \[Nu]^2)+3 \[Kappa]p (-739+6701 \[Nu]-20223 \[Nu]^2+11208 \[Nu]^3)) r[-LI[1]]^4 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(105 r[]^6)+(G^4 M^3 \[Nu]^2 (-3056658+\[CapitalDelta] \[Kappa]m (929364-620106 \[Nu])+1676740 \[Nu]+92158 \[Nu]^2+\[Kappa]p (-2218433+1491545 \[Nu]+46079 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(315 r[]^8)-(2 G^3 M^2 \[Nu]^2 (-176174+\[CapitalDelta] \[Kappa]m (171751-116344 \[Nu])+333866 \[Nu]+65176 \[Nu]^2+\[Kappa]p (50677+22292 \[Nu]+32588 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(105 r[]^7)+(G^4 M^3 \[Nu]^2 (\[Kappa]m (3147797-5829107 \[Nu]+2434345 \[Nu]^2)+\[CapitalDelta] (-837370+125484 \[Nu]+92158 \[Nu]^2+\[Kappa]p (-3147797+2111651 \[Nu]+46079 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(630 r[]^8)-(G^3 M^2 \[Nu]^2 (4 \[Kappa]m (60537-412820 \[Nu]+216394 \[Nu]^2)+\[CapitalDelta] (182127+58154 \[Nu]+130352 \[Nu]^2+4 \[Kappa]p (-60537+69318 \[Nu]+16294 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(210 r[]^7)+(G^4 M^3 \[Nu]^2 (\[Kappa]m (3147797-5829107 \[Nu]+2434345 \[Nu]^2)+\[CapitalDelta] (-801874+1009158 \[Nu]+92158 \[Nu]^2+\[Kappa]p (-3147797+2111651 \[Nu]+46079 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(630 r[]^8)-(2 G^3 M^2 \[Nu]^2 (\[Kappa]m (60537-412820 \[Nu]+216394 \[Nu]^2)+\[CapitalDelta] (210+159794 \[Nu]+32588 \[Nu]^2+\[Kappa]p (-60537+69318 \[Nu]+16294 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(105 r[]^7)-(G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-3147797+3970379 \[Nu]-1194133 \[Nu]^2)+2 (-1336748+2159119 \[Nu]-693126 \[Nu]^2+92158 \[Nu]^3)+\[Kappa]p (3147797-10265973 \[Nu]+5417435 \[Nu]^2+92158 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(630 r[]^8)+(G^3 M^2 \[Nu]^2 (-321287+1052063 \[Nu]-17459 \[Nu]^2+260704 \[Nu]^3-4 \[CapitalDelta] \[Kappa]m (60537-241069 \[Nu]+100050 \[Nu]^2)+4 \[Kappa]p (60537-362143 \[Nu]+238686 \[Nu]^2+32588 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(210 r[]^7)+(G^4 M^3 \[Nu]^2 (5227548-6893056 \[Nu]+826754 \[Nu]^2+24 \[CapitalDelta] \[Kappa]m (-50704+28519 \[Nu])+\[Kappa]p (3075029-3387479 \[Nu]+413377 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(315 r[]^9)-(G^3 M^2 \[Nu]^2 (145074-434300 \[Nu]+76912 \[Nu]^2+43 \[CapitalDelta] \[Kappa]m (-1397+830 \[Nu])+\[Kappa]p (5839-133492 \[Nu]+38456 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(21 r[]^8)-(G^3 M^2 \[Nu]^2 (-88255+2 \[CapitalDelta] \[Kappa]m (102395-67598 \[Nu])+47364 \[Nu]+28096 \[Nu]^2+2 \[Kappa]p (10529+12574 \[Nu]+7024 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(210 r[]^6)-(2 G^4 M^3 \[Nu]^2 (433968-715366 \[Nu]+153152 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-15974+3575 \[Nu])+\[Kappa]p (142766-315989 \[Nu]+76576 \[Nu]^2)) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^4)/(315 r[]^7)+(2 G^3 M^2 \[Nu]^2 (73878+\[CapitalDelta] \[Kappa]m (24257-20306 \[Nu])-231290 \[Nu]+88160 \[Nu]^2+\[Kappa]p (23513-101717 \[Nu]+44080 \[Nu]^2)) r[-LI[1]]^2 Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^4)/(105 r[]^6)-(4 G^4 M^3 \[Nu]^2 (\[Kappa]m (-95344+259201 \[Nu]-59738 \[Nu]^2)+\[CapitalDelta] (354179-485847 \[Nu]+76576 \[Nu]^2+\[Kappa]p (95344-163357 \[Nu]+38288 \[Nu]^2))) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(315 r[]^7)+(2 G^3 M^2 \[Nu]^2 (\[Kappa]m (744-15617 \[Nu]+37144 \[Nu]^2)+\[CapitalDelta] (134379-409370 \[Nu]+88160 \[Nu]^2+\[Kappa]p (-744-81411 \[Nu]+44080 \[Nu]^2))) r[-LI[1]]^2 Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(105 r[]^6)+(G^4 M^3 \[Nu]^2 (\[Kappa]m (-4291925+8939519 \[Nu]-3151201 \[Nu]^2)+\[CapitalDelta] (4026508-6531945 \[Nu]+826754 \[Nu]^2+\[Kappa]p (4291925-4071935 \[Nu]+413377 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(315 r[]^9)-(2 G^3 M^2 \[Nu]^2 (\[Kappa]m (-32955+204733 \[Nu]-90608 \[Nu]^2)+\[CapitalDelta] (20470-211251 \[Nu]+38456 \[Nu]^2+\[Kappa]p (32955-84591 \[Nu]+19228 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(21 r[]^8)-(G^3 M^2 \[Nu]^2 (2 \[Kappa]m (45933-244876 \[Nu]+131684 \[Nu]^2)+\[CapitalDelta] (90509-153137 \[Nu]+14048 \[Nu]^2+\[Kappa]p (-91866+80172 \[Nu]+7024 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(105 r[]^6)-(G^4 M^3 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (4291925-6505727 \[Nu]+1782289 \[Nu]^2)+\[Kappa]p (-4291925+15089577 \[Nu]-9926159 \[Nu]^2+826754 \[Nu]^3)+2 (436220+3047627 \[Nu]-6203934 \[Nu]^2+826754 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(630 r[]^9)+(G^3 M^2 \[Nu]^2 (12682+3736 \[Nu]-416136 \[Nu]^2+76912 \[Nu]^3+\[CapitalDelta] \[Kappa]m (32955-144662 \[Nu]+54918 \[Nu]^2)+\[Kappa]p (-32955+210572 \[Nu]-224100 \[Nu]^2+38456 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(21 r[]^8)+(G^3 M^2 \[Nu]^2 (-175013+581226 \[Nu]-638641 \[Nu]^2+28096 \[Nu]^3-2 \[CapitalDelta] \[Kappa]m (45933-142481 \[Nu]+64086 \[Nu]^2)+2 \[Kappa]p (45933-234347 \[Nu]+144258 \[Nu]^2+7024 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(210 r[]^6)+(2 G^4 M^3 \[Nu]^2 (-193120+1115375 \[Nu]-1257006 \[Nu]^2+153152 \[Nu]^3+\[CapitalDelta] \[Kappa]m (95344-211279 \[Nu]+49013 \[Nu]^2)+\[Kappa]p (-95344+401967 \[Nu]-375727 \[Nu]^2+76576 \[Nu]^3)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(315 r[]^7)-(G^3 M^2 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-744-32897 \[Nu]+3468 \[Nu]^2)+2 (-70986+281733 \[Nu]-586820 \[Nu]^2+88160 \[Nu]^3)+\[Kappa]p (744+31409 \[Nu]-166290 \[Nu]^2+88160 \[Nu]^3)) r[-LI[1]]^2 \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(105 r[]^6)+(G^3 M^2 \[Nu]^2 (-20466+35394 \[Nu]+2464 \[Nu]^2-3 \[CapitalDelta] \[Kappa]m (-7619+4698 \[Nu])+\[Kappa]p (3619+8402 \[Nu]+1232 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^5)/(7 r[]^7)+(G^3 M^2 \[Nu]^2 (4 \[CapitalDelta] (1936-295 \[Nu]+308 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-9619+11248 \[Nu]+616 \[Nu]^2)+\[Kappa]m (9619-56962 \[Nu]+27572 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^5)/(7 r[]^7)+(G^3 M^2 \[Nu]^2 (2 \[CapitalDelta] (883+6153 \[Nu]+616 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-9619+11248 \[Nu]+616 \[Nu]^2)+\[Kappa]m (9619-56962 \[Nu]+27572 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^5)/(7 r[]^7)-(G^3 M^2 \[Nu]^2 (\[CapitalDelta] \[Kappa]m (-9619+34105 \[Nu]-13478 \[Nu]^2)+2 (-7070+22707 \[Nu]-7778 \[Nu]^2+1232 \[Nu]^3)+\[Kappa]p (9619-53343 \[Nu]+35974 \[Nu]^2+1232 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^5)/(7 r[]^7)+(G^3 M^2 \[Nu]^2 (92054-260844 \[Nu]+35328 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-17213+9532 \[Nu])+3 \[Kappa]p (1053-28468 \[Nu]+5888 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^6)/(21 r[]^8)-(2 G^3 M^2 \[Nu]^2 (18940+\[CapitalDelta] \[Kappa]m (8466-6843 \[Nu])-66438 \[Nu]+21360 \[Nu]^2+3 \[Kappa]p (2336-10033 \[Nu]+3560 \[Nu]^2)) Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-b, -a] (ParamD[time][r[]])^6)/(63 r[]^6)-(2 G^3 M^2 \[Nu]^2 (6 \[CapitalDelta] \[Kappa]p (-243-3876 \[Nu]+1780 \[Nu]^2)+6 \[Kappa]m (243-1768 \[Nu]+2782 \[Nu]^2)+5 \[CapitalDelta] (7869-24662 \[Nu]+4272 \[Nu]^2)) Sv[b, -LI[0]] \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^6)/(63 r[]^6)+(2 G^3 M^2 \[Nu]^2 (3 \[CapitalDelta] \[Kappa]p (9133-19000 \[Nu]+2944 \[Nu]^2)+4 \[CapitalDelta] (1284-29311 \[Nu]+4416 \[Nu]^2)-3 \[Kappa]m (9133-53426 \[Nu]+22008 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^6)/(21 r[]^8)-(G^3 M^2 \[Nu]^2 (20690-46172 \[Nu]-208670 \[Nu]^2+35328 \[Nu]^3+3 \[CapitalDelta] \[Kappa]m (9133-36213 \[Nu]+12476 \[Nu]^2)+3 \[Kappa]p (-9133+54479 \[Nu]-50476 \[Nu]^2+5888 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^6)/(21 r[]^8)+(2 G^3 M^2 \[Nu]^2 (-3 \[CapitalDelta] \[Kappa]m (243+1054 \[Nu]+501 \[Nu]^2)+3 \[Kappa]p (243+568 \[Nu]-7251 \[Nu]^2+3560 \[Nu]^3)+5 (-4747+17065 \[Nu]-36356 \[Nu]^2+4272 \[Nu]^3)) \[Delta][-b, -a] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^6)/(63 r[]^6);


(* ::Chapter:: *)
(*5. Equations of motion*)


(* ::Section:: *)
(*5.1. Acceleration*)


(*i-th component*)


ai=aiN+\[Epsilon]^2 ai1PN+\[Epsilon]^4 ai2PN+\[Epsilon]^3\[Sigma] ai0SO+\[Epsilon]^5\[Sigma] ai1SO+\[Epsilon]^7\[Sigma] ai2SO+\[Epsilon]^4 \[Sigma]^2 ai0SS+\[Epsilon]^6 \[Sigma]^2 ai1SS+\[Epsilon]^8 \[Sigma]^2 ai2SS;


aiN=-((G M r[i, -LI[0]])/r[]^3);
ai1PN=(2 G^2 M^2 (2+\[Nu]) r[i, -LI[0]])/r[]^4-(G M (1+3 \[Nu]) r[-LI[1]]^2 r[i, -LI[0]])/r[]^3-(2 G M (-2+\[Nu]) r[i, -LI[1]] ParamD[time][r[]])/r[]^2+(3 G M \[Nu] r[i, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3);
ai2PN=-((G^3 M^3 (28+87 \[Nu]) r[i, -LI[0]])/(4 r[]^5))+(G^2 M^2 (8+13 \[Nu]-4 \[Nu]^2) r[-LI[1]]^2 r[i, -LI[0]])/(2 r[]^4)+(G M \[Nu] (-3+4 \[Nu]) r[-LI[1]]^4 r[i, -LI[0]])/r[]^3-(G^2 M^2 (-12+41 \[Nu]+8 \[Nu]^2) r[i, -LI[1]] ParamD[time][r[]])/(2 r[]^3)+(G M \[Nu] (15+4 \[Nu]) r[-LI[1]]^2 r[i, -LI[1]] ParamD[time][r[]])/(2 r[]^2)+(G^2 M^2 (-14+25 \[Nu]+2 \[Nu]^2) r[i, -LI[0]] (ParamD[time][r[]])^2)/r[]^4+(3 G M (3-4 \[Nu]) \[Nu] r[-LI[1]]^2 r[i, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3)-(3 G M \[Nu] (3+2 \[Nu]) r[i, -LI[1]] (ParamD[time][r[]])^3)/(2 r[]^2)+(15 G M \[Nu] (-1+3 \[Nu]) r[i, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]^3);


ai0SO=-((7 G epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/r[]^3)+(12 G epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/r[]^5-(3 G \[CapitalDelta] epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^3+(6 G \[CapitalDelta] epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^5+(9 G epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/r[]^4+(3 G \[CapitalDelta] epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/r[]^4;
ai1SO=(G^2 M (24+19 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/r[]^4-(14 G \[Nu] epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/r[]^3-(11 G^2 M (4+3 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/r[]^6+(24 G \[Nu] epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/r[]^5+(G^2 M \[CapitalDelta] (24+19 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^4)-(7 G \[CapitalDelta] \[Nu] epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^3-(G^2 M \[CapitalDelta] (48+37 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^6)+(12 G \[CapitalDelta] \[Nu] epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^5-(G^2 M (28+29 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/r[]^5+(3 G (-1+15 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/(2 r[]^4)+(21 G (-1+\[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^4)-(G^2 M \[CapitalDelta] (24+31 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^5)+(3 G \[CapitalDelta] (-1+8 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^4)+(3 G \[CapitalDelta] (-3+4 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^4)+(3 G (1+10 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^2)/(2 r[]^3)-(30 G \[Nu] epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/r[]^5+(3 G \[CapitalDelta] (1+6 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(2 r[]^3)-(15 G \[CapitalDelta] \[Nu] epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/r[]^5-(45 G \[Nu] epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^3)/(2 r[]^4)-(15 G \[CapitalDelta] \[Nu] epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/r[]^4;
ai2SO=-((G^3 M^2 (21+313 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/(2 r[]^5))+(G^2 M (155-56 \[Nu]) \[Nu] epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/(4 r[]^4)+(7 G \[Nu] (-3+8 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^4 r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a])/(2 r[]^3)+(G^3 M^2 (182+1117 \[Nu]-32 \[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/(4 r[]^7)+(G^2 M \[Nu] (-103+112 \[Nu]) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/(4 r[]^6)+(6 G (3-8 \[Nu]) \[Nu] epsilon\[Delta][b, c, d] r[-LI[1]]^4 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a])/r[]^5-(3 G^3 M^2 \[CapitalDelta] (7+51 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^5)+(7 G^2 M \[CapitalDelta] (25-8 \[Nu]) \[Nu] epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^4)+(G \[CapitalDelta] \[Nu] (-11+28 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^4 r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^3)+(G^3 M^2 \[CapitalDelta] (126+625 \[Nu]-20 \[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(4 r[]^7)+(G^2 M \[CapitalDelta] \[Nu] (-189+152 \[Nu]) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^6)+(3 G \[CapitalDelta] (3-8 \[Nu]) \[Nu] epsilon\[Delta][b, c, d] r[-LI[1]]^4 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]])/r[]^5-(G^3 M^2 (3-234 \[Nu]+16 \[Nu]^2) epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/(2 r[]^6)+(G^2 M \[Nu] (107+158 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/(4 r[]^5)-(3 G (1-55 \[Nu]+147 \[Nu]^2) epsilon\[Delta][i, b, c] r[-LI[1]]^4 r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] ParamD[time][r[]])/(8 r[]^4)+(G^2 M \[Nu] (457+87 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^5)-(3 G (1+9 \[Nu]+83 \[Nu]^2) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^4)+(3 G^3 M^2 \[CapitalDelta] (14+63 \[Nu]-8 \[Nu]^2) epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 r[]^6)+(G^2 M \[CapitalDelta] \[Nu] (-15+184 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^5)-(3 G \[CapitalDelta] (1-38 \[Nu]+79 \[Nu]^2) epsilon\[Delta][i, b, c] r[-LI[1]]^4 r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^4)+(G^2 M \[CapitalDelta] \[Nu] (221+50 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(2 r[]^5)-(3 G \[CapitalDelta] (1+10 \[Nu]+47 \[Nu]^2) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^4)+(123 G^2 M \[Nu]^2 epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^2)/(2 r[]^4)-(3 G (-1-85 \[Nu]+209 \[Nu]^2) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^2)/(8 r[]^3)-(9 G^2 M \[Nu] (75+26 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(2 r[]^6)+(30 G \[Nu] (-2+5 \[Nu]) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/r[]^5+(G^2 M \[CapitalDelta] \[Nu] (-83+294 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^4)+(3 G \[CapitalDelta] (1+46 \[Nu]-117 \[Nu]^2) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^3)-(3 G^2 M \[CapitalDelta] \[Nu] (409+170 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)+(15 G \[CapitalDelta] \[Nu] (-2+5 \[Nu]) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/r[]^5-(15 G^2 M \[Nu] (17+14 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^3)/(2 r[]^5)+(15 G \[Nu] (-14+39 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^3)/(4 r[]^4)+(15 G \[Nu] (2+13 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(4 r[]^4)-(3 G^2 M \[CapitalDelta] \[Nu] (91+186 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(8 r[]^5)+(15 G \[CapitalDelta] \[Nu] (-10+23 \[Nu]) epsilon\[Delta][i, b, c] r[-LI[1]]^2 r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(4 r[]^4)+(15 G \[CapitalDelta] \[Nu] (2+7 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[1]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(4 r[]^4)+(45 G \[Nu] (-5+13 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^4)/(8 r[]^3)-(105 G \[Nu] (-1+3 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^4)/(2 r[]^5)+(15 G \[CapitalDelta] \[Nu] (-8+21 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[1]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(8 r[]^3)-(105 G \[CapitalDelta] \[Nu] (-1+3 \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] r[i, -LI[0]] \[Delta][-d, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(4 r[]^5)-(315 G \[Nu] (-1+3 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] Sv[a, -LI[0]] \[Delta][-c, -a] (ParamD[time][r[]])^5)/(8 r[]^4)-(105 G \[CapitalDelta] \[Nu] (-2+5 \[Nu]) epsilon\[Delta][i, b, c] r[-b, -LI[0]] \[Delta][-c, -a] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^5)/(8 r[]^4) ;


ai0SS=(15 G (2+\[Kappa]p) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 M r[]^7)-(3 G (2+\[Kappa]p) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/(M r[]^5)-(3 G (2+\[Kappa]p) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(2 M r[]^5)+(3 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 M r[]^5)+(15 G (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^7)+(3 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^5)-(15 G (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^7)+(3 G (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)+(3 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M r[]^5)+(3 G (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M r[]^5);
ai1SS=(3 G^2 (-35+4 \[CapitalDelta] \[Kappa]m-16 \[Nu]-8 \[Kappa]p (2+\[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/r[]^8+(15 G (2+\[Kappa]p) (1+3 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 M r[]^7)+(3 G (14+\[CapitalDelta] \[Kappa]m-\[Kappa]p) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 M r[]^5)+(3 G (14+\[CapitalDelta] \[Kappa]m+\[Kappa]p (15-6 \[Nu])-12 \[Nu]) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 M r[]^5)+(G^2 (41-6 \[CapitalDelta] \[Kappa]m+18 \[Nu]+9 \[Kappa]p (2+\[Nu])) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/r[]^6+(3 G (-4+\[CapitalDelta] \[Kappa]m-3 \[Kappa]p-12 \[Nu]-6 \[Kappa]p \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/(2 M r[]^5)-(G^2 (2 \[CapitalDelta] \[Kappa]m-5 \[Kappa]p (2+\[Nu])-2 (9+5 \[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/r[]^6-(3 G (8+\[CapitalDelta] \[Kappa]m+\[Kappa]p+12 \[Nu]+6 \[Kappa]p \[Nu]) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 M r[]^5)+(3 G^2 (6 \[CapitalDelta] (2+\[Nu])+\[CapitalDelta] \[Kappa]p (8+3 \[Nu])+\[Kappa]m (-8+5 \[Nu])) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 r[]^6)+(3 G (\[Kappa]m (2+\[Nu])-\[CapitalDelta] (6 \[Nu]+\[Kappa]p (2+3 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 M r[]^5)-(3 G^2 (4 \[Kappa]m (-5+2 \[Nu])+\[CapitalDelta] (33+16 \[Nu]+4 \[Kappa]p (5+2 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/r[]^8+(15 G (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) (1+3 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^7)-(3 G (\[CapitalDelta] (-11+\[Kappa]p)+\[Kappa]m (-1+2 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^5)+(3 G (\[CapitalDelta] \[Kappa]p (7-3 \[Nu])+\[Kappa]m (-7+\[Nu])-6 \[CapitalDelta] \[Nu]) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)+(3 G (\[CapitalDelta] (6+\[Kappa]p (7-3 \[Nu])-6 \[Nu])+\[Kappa]m (-7+\[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)+(G^2 (3 \[Kappa]m (-4+\[Nu])+\[CapitalDelta] (18+12 \[Kappa]p+10 \[Nu]+5 \[Kappa]p \[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/r[]^6-(3 G (-5 \[Kappa]m \[Nu]+3 \[CapitalDelta] (2+(2+\[Kappa]p) \[Nu])) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^5)+(3 G^2 (10 \[CapitalDelta] \[Kappa]m+\[Nu] (31+16 \[Nu])+2 \[Kappa]p (-5+10 \[Nu]+4 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/r[]^8-(15 G (1+3 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^7)-(3 G (-8+\[Kappa]p+\[CapitalDelta] \[Kappa]m (-1+\[Nu])+30 \[Nu]-3 \[Kappa]p \[Nu]) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)+(3 G (\[CapitalDelta] \[Kappa]m (-7+2 \[Nu])+\[Kappa]p (7-16 \[Nu]+6 \[Nu]^2)+2 (-4+\[Nu]+6 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)-(G^2 (\[CapitalDelta] \[Kappa]m (12+\[Nu])+4 \[Nu] (9+5 \[Nu])+\[Kappa]p (-12+23 \[Nu]+10 \[Nu]^2)) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^6)+(3 G (-2+2 (4+\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu]+3 (2+\[Kappa]p) \[Nu]^2) r[-LI[1]]^2 r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^5)+(3 G^2 (\[Kappa]m (-8+5 \[Nu])+\[CapitalDelta] (14+6 \[Nu]+\[Kappa]p (8+3 \[Nu]))) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 r[]^6)-(3 G (-\[Kappa]m (2+\[Nu])+\[CapitalDelta] (2+6 \[Nu]+\[Kappa]p (2+3 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M r[]^5)+(G^2 (3 \[CapitalDelta] \[Kappa]m (-8+\[Nu])-2 \[Nu] (37+18 \[Nu])-3 \[Kappa]p (-8+17 \[Nu]+6 \[Nu]^2)) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 r[]^6)+(3 G (1+6 \[Nu]^2+\[CapitalDelta] \[Kappa]m (1+\[Nu])+\[Kappa]p (-1+\[Nu]+3 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(M r[]^5)-(15 G (14+\[CapitalDelta] \[Kappa]m-4 \[Nu]-\[Kappa]p (1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)+(15 G (\[Kappa]p (-2+\[Nu])+2 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(M r[]^6)+(3 G (14+5 \[CapitalDelta] \[Kappa]m-4 \[Nu]-\[Kappa]p (5+2 \[Nu])) r[-a, -LI[1]] Sv[a, -LI[0]] Sv[i, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)-(3 G (4+\[CapitalDelta] \[Kappa]m-5 \[Kappa]p+4 \[Nu]+2 \[Kappa]p \[Nu]) r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(2 M r[]^4)-(3 G (2 \[CapitalDelta] (-11+\[Nu])+\[CapitalDelta] \[Kappa]p (5+\[Nu])+\[Kappa]m (-5+9 \[Nu])) r[-a, -LI[1]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)+(15 G (\[Kappa]m (-1+\[Nu])+\[CapitalDelta] (-8+\[Kappa]p+2 \[Nu]+\[Kappa]p \[Nu])) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)+(15 G (\[Kappa]m (-1+\[Nu])+\[CapitalDelta] (-14+\[Kappa]p+2 \[Nu]+\[Kappa]p \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)+(15 G (-\[Kappa]m (-2+\[Nu])+\[CapitalDelta] \[Kappa]p (-2+\[Nu])+2 \[CapitalDelta] (1+\[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(M r[]^6)-(3 G (\[CapitalDelta] \[Kappa]p (-3+\[Nu])-3 \[Kappa]m (-1+\[Nu])+2 \[CapitalDelta] (3+\[Nu])) r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(M r[]^4)-(15 G (8+\[CapitalDelta] \[Kappa]m-30 \[Nu]+4 \[Nu]^2+\[Kappa]p (-1+2 \[Nu]+2 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)-(15 G (\[CapitalDelta] \[Kappa]m (-2+\[Nu])+4 (-1+2 \[Nu]+\[Nu]^2)+\[Kappa]p (2-5 \[Nu]+2 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(2 M r[]^6)+(3 G (\[CapitalDelta] \[Kappa]m (-3+2 \[Nu])+4 (-2+5 \[Nu]+\[Nu]^2)+\[Kappa]p (3-8 \[Nu]+2 \[Nu]^2)) r[i, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(2 M r[]^4)-(3 G (2 \[CapitalDelta] (-4+\[Nu])+\[CapitalDelta] \[Kappa]p (5+\[Nu])+\[Kappa]m (-5+9 \[Nu])) r[-a, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)+(3 G (16+\[CapitalDelta] \[Kappa]m (5-4 \[Nu])-46 \[Nu]+4 \[Nu]^2+\[Kappa]p (-5+14 \[Nu]+2 \[Nu]^2)) r[-a, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)-(105 G (2+\[Kappa]p) \[Nu] r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^7)-(15 G (\[CapitalDelta] \[Kappa]m-2 \[Nu]-\[Kappa]p (1+\[Nu])) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]] (ParamD[time][r[]])^2)/(2 M r[]^5)+(15 G (\[CapitalDelta] \[Kappa]m+\[Kappa]p (-1+\[Nu])+2 (2+\[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^2)/(4 M r[]^5)+(15 G (2 \[CapitalDelta] (-2+\[Nu])+\[CapitalDelta] \[Kappa]p (2+\[Nu])+\[Kappa]m (-2+3 \[Nu])) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(105 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu] r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^7)+(15 G (\[Kappa]m (2-5 \[Nu])+\[CapitalDelta] \[Kappa]p (-2+\[Nu])+2 \[CapitalDelta] (4+\[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(105 G \[Nu] (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^7)-(15 G (\[CapitalDelta] \[Kappa]m (-2+3 \[Nu])+4 (-2+6 \[Nu]+\[Nu]^2)+\[Kappa]p (2-7 \[Nu]+2 \[Nu]^2)) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)+(15 G (2 \[CapitalDelta] \[Nu]+\[CapitalDelta] \[Kappa]p (2+\[Nu])+\[Kappa]m (-2+3 \[Nu])) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(15 G (\[CapitalDelta] \[Kappa]m (-2+\[Nu])-4 (-1+\[Nu])^2+\[Kappa]p (2-5 \[Nu]-2 \[Nu]^2)) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5);
ai2SS=(G^3 M (1124+509 \[Kappa]p+3120 \[Nu]+1323 \[Kappa]p \[Nu]-\[CapitalDelta] \[Kappa]m (289+162 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(4 r[]^9)+(3 G^2 (-19-71 \[Nu]+8 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-1+13 \[Nu])+\[Kappa]p (-11-17 \[Nu]+4 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/r[]^8-(15 G (2+\[Kappa]p) \[Nu] (-3+4 \[Nu]) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 M r[]^7)-(G^2 (95+291 \[Nu]+\[CapitalDelta] \[Kappa]m (-5+6 \[Nu])+\[Kappa]p (-17+75 \[Nu])) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 r[]^6)-(3 G (-1+2 (-14+\[CapitalDelta] \[Kappa]m+\[Kappa]p) \[Nu]) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(8 M r[]^5)-(G^2 (121+531 \[Nu]+6 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-61+18 \[Nu])+\[Kappa]p (23+237 \[Nu]+3 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(2 r[]^6)+(3 G (2+48 \[Nu]+4 \[Nu]^2+\[CapitalDelta] \[Kappa]m (3+2 \[Nu])+\[Kappa]p (-3+92 \[Nu]+2 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]])/(16 M r[]^5)+(G^3 M (-2606-7724 \[Nu]+\[CapitalDelta] \[Kappa]m (883+483 \[Nu])-\[Kappa]p (1175+2746 \[Nu])) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/(28 r[]^7)-(G^2 (-110-650 \[Nu]+24 \[Nu]^2+\[CapitalDelta] \[Kappa]m (25+72 \[Nu])+\[Kappa]p (-71-115 \[Nu]+12 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/(4 r[]^6)+(3 G \[Nu] (-12-\[CapitalDelta] \[Kappa]m-7 \[Kappa]p+16 \[Nu]+8 \[Kappa]p \[Nu]) r[-LI[1]]^4 r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]])/(2 M r[]^5)+(G^3 M (\[CapitalDelta] \[Kappa]m (380+217 \[Nu])-2 (597+1466 \[Nu])-\[Kappa]p (796+1677 \[Nu]+140 dm \[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(28 r[]^7)+(G^2 (114+3 \[CapitalDelta] \[Kappa]m (3-8 \[Nu])+130 \[Nu]-24 \[Nu]^2+\[Kappa]p (9+37 \[Nu]-12 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 r[]^6)+(3 G \[Nu] (\[CapitalDelta] \[Kappa]m+16 (-1+\[Nu])+\[Kappa]p (-5+8 \[Nu])) r[-LI[1]]^4 r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b])/(4 M r[]^5)-(G^3 M (3 \[Kappa]m (-686+101 \[Nu]+644 \[Nu]^2)+\[CapitalDelta] (1764+7346 \[Nu]+\[Kappa]p (2058+3229 \[Nu]))) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(56 r[]^7)+(G^2 (2 \[CapitalDelta] (295-12 \[Nu]) \[Nu]+\[CapitalDelta] \[Kappa]p (96+187 \[Nu]-12 \[Nu]^2)+\[Kappa]m (-96-87 \[Nu]+300 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(8 r[]^6)+(3 G \[Nu] (\[Kappa]m (3-2 \[Nu])+\[CapitalDelta] (-8-3 \[Kappa]p+8 \[Nu]+4 \[Kappa]p \[Nu])) r[-LI[1]]^4 r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]])/(2 M r[]^5)+(G^3 M (\[Kappa]m (-798-329 \[Nu]+648 \[Nu]^2)+\[CapitalDelta] (990+3044 \[Nu]+3 \[Kappa]p (266+495 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^9)+(3 G^2 (2 \[Kappa]m (5+17 \[Nu]-28 \[Nu]^2)+\[CapitalDelta] (-17-77 \[Nu]+8 \[Nu]^2+2 \[Kappa]p (-5-15 \[Nu]+2 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/r[]^8+(15 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu] (-3+4 \[Nu]) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^7)+(G^2 (\[Kappa]m (-12+49 \[Nu]+24 \[Nu]^2)-\[CapitalDelta] (129+328 \[Nu]+3 \[Kappa]p (-4+23 \[Nu]))) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^6)+(3 G (\[CapitalDelta]+12 \[CapitalDelta] \[Nu]+8 \[Kappa]m \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 M r[]^5)+(G^2 (-2 \[CapitalDelta] \[Nu] (271+3 \[Nu])-3 \[CapitalDelta] \[Kappa]p (28+73 \[Nu]+\[Nu]^2)+\[Kappa]m (84-25 \[Nu]+75 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G (\[Kappa]m (3-51 \[Nu]-5 \[Nu]^2)+2 \[CapitalDelta] (4+23 \[Nu]+\[Nu]^2)+\[CapitalDelta] \[Kappa]p (-3+45 \[Nu]+\[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 M r[]^5)-(G^2 (\[Kappa]m (-84+25 \[Nu]-75 \[Nu]^2)+3 \[CapitalDelta] \[Kappa]p (28+73 \[Nu]+\[Nu]^2)+6 \[CapitalDelta] (5+94 \[Nu]+\[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G (\[Kappa]m (3-51 \[Nu]-5 \[Nu]^2)+2 \[CapitalDelta] (1+13 \[Nu]+\[Nu]^2)+\[CapitalDelta] \[Kappa]p (-3+45 \[Nu]+\[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 M r[]^5)-(G^3 M (-\[Kappa]m (588+(187+70 dm) \[Nu]-434 \[Nu]^2)+\[CapitalDelta] (588+1466 \[Nu]+\[Kappa]p (588+947 \[Nu]+70 dm \[Nu]))) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(14 r[]^7)+(G^2 (\[Kappa]m \[Nu] (-97+108 \[Nu])+\[CapitalDelta] (144+(198+61 \[Kappa]p) \[Nu]-12 (2+\[Kappa]p) \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G \[Nu] (\[Kappa]m (3-6 \[Nu])+\[CapitalDelta] (2+\[Kappa]p) (-3+4 \[Nu])) r[-LI[1]]^4 r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]])/(2 M r[]^5)-(G^3 M (4 \[Nu] (395+1486 \[Nu])+\[CapitalDelta] \[Kappa]m (798+907 \[Nu]-324 \[Nu]^2)+\[Kappa]p (-798+689 \[Nu]+3294 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^9)-(3 G^2 (2 \[CapitalDelta] \[Kappa]m (-5-16 \[Nu]+15 \[Nu]^2)+\[Nu] (1-166 \[Nu]+16 \[Nu]^2)+2 \[Kappa]p (5+6 \[Nu]-45 \[Nu]^2+4 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(2 r[]^8)+(15 G \[Nu] (-3+4 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^4 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^7)+(G^2 (-96+256 \[Nu]+732 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-12+59 \[Nu]+12 \[Nu]^2)+\[Kappa]p (12-83 \[Nu]+126 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)+(3 G \[Nu] (-1+2 (2+\[CapitalDelta] \[Kappa]m-\[Kappa]p) \[Nu]) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 M r[]^5)+(G^2 (\[CapitalDelta] \[Kappa]m (84+97 \[Nu]+39 \[Nu]^2)+\[Kappa]p (-84+71 \[Nu]+399 \[Nu]^2+6 \[Nu]^3)+2 (48-127 \[Nu]+573 \[Nu]^2+6 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 r[]^6)-(3 G (-8+34 \[Nu]+96 \[Nu]^2+4 \[Nu]^3+3 \[CapitalDelta] \[Kappa]m (-1+16 \[Nu]+\[Nu]^2)+\[Kappa]p (3-54 \[Nu]+87 \[Nu]^2+2 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(16 M r[]^5)-(G^3 M (-4 \[Nu] (329+740 \[Nu])-7 \[CapitalDelta] \[Kappa]m (84+(81+10 dm) \[Nu]-31 \[Nu]^2)+\[Kappa]p (588+7 (-87+10 dm) \[Nu]-(2111+140 dm) \[Nu]^2)) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(28 r[]^7)+(G^2 (96+(-196-79 \[CapitalDelta] \[Kappa]m+79 \[Kappa]p) \[Nu]+2 (-266+30 \[CapitalDelta] \[Kappa]m-91 \[Kappa]p) \[Nu]^2+24 (2+\[Kappa]p) \[Nu]^3) r[-LI[1]]^2 r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(8 r[]^6)-(3 G \[Nu] (8 \[Nu] (-1+2 \[Nu])+\[CapitalDelta] \[Kappa]m (-3+5 \[Nu])+\[Kappa]p (3-11 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^4 r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]])/(4 M r[]^5)-(G^3 M (3 \[Kappa]m (-686+101 \[Nu]+644 \[Nu]^2)+\[CapitalDelta] (2856+7766 \[Nu]+\[Kappa]p (2058+3229 \[Nu]))) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(56 r[]^7)+(G^2 (3 \[Kappa]m (-32-29 \[Nu]+100 \[Nu]^2)+\[CapitalDelta] (48+718 \[Nu]-24 \[Nu]^2+\[Kappa]p (96+187 \[Nu]-12 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(8 r[]^6)+(3 G \[Nu] (\[Kappa]m (3-2 \[Nu])+\[CapitalDelta] (2+\[Kappa]p) (-3+4 \[Nu])) r[-LI[1]]^4 r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M r[]^5)+(G^3 M (4 \[Nu] (945+3694 \[Nu])+7 \[CapitalDelta] \[Kappa]m (294+209 \[Nu]-138 \[Nu]^2)+\[Kappa]p (-2058+2653 \[Nu]+7424 \[Nu]^2)) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(56 r[]^7)+(G^2 (\[CapitalDelta] \[Kappa]m (-96-137 \[Nu]+156 \[Nu]^2)+4 (-24+56 \[Nu]-329 \[Nu]^2+12 \[Nu]^3)+\[Kappa]p (96-55 \[Nu]-530 \[Nu]^2+24 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(8 r[]^6)-(3 G \[Nu] (3 \[CapitalDelta] \[Kappa]m (-1+\[Nu])+16 (-1+\[Nu]) \[Nu]+\[Kappa]p (3-9 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]])/(2 M r[]^5)+(3 G^2 (166+837 \[Nu]+24 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-33+20 \[Nu])+\[Kappa]p (-53+301 \[Nu]+12 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(2 r[]^7)+(3 G^2 (88+1790 \[Nu]+200 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-236+89 \[Nu])+\[Kappa]p (84+971 \[Nu]+100 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(8 r[]^7)-(G^2 (328+238 \[Nu]+96 \[Nu]^2+5 \[CapitalDelta] \[Kappa]m (8+3 \[Nu])+\[Kappa]p (-200+569 \[Nu]+48 \[Nu]^2)) r[-a, -LI[1]] Sv[a, -LI[0]] Sv[i, -LI[0]] ParamD[time][r[]])/(8 r[]^5)+(3 G (42+\[CapitalDelta] \[Kappa]m (19-34 \[Nu])+40 \[Nu]+52 \[Nu]^2+\[Kappa]p (-19-56 \[Nu]+26 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] Sv[a, -LI[0]] Sv[i, -LI[0]] ParamD[time][r[]])/(16 M r[]^4)-(G^2 (-60+408 \[Nu]+40 \[Nu]^2+3 \[CapitalDelta] \[Kappa]m (-14+5 \[Nu])+\[Kappa]p (30+159 \[Nu]+20 \[Nu]^2)) r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(2 r[]^5)-(3 G^2 (208+5182 \[Nu]+424 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-344+205 \[Nu])+\[Kappa]p (-344+2291 \[Nu]+212 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^8)+(105 G (2+\[Kappa]p) \[Nu] (-3+4 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^7)+(15 G (\[CapitalDelta] \[Kappa]m (7+4 \[Nu])+\[Kappa]p (-7+6 \[Nu]-6 \[Nu]^2)-4 (-4+13 \[Nu]+3 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(16 M r[]^5)-(15 G (-8+\[CapitalDelta] \[Kappa]m (-2+\[Nu])+58 \[Nu]+20 \[Nu]^2+\[Kappa]p (2+15 \[Nu]+10 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)+(3 G^2 (4+90 \[Nu]+136 \[Nu]^2+\[CapitalDelta] \[Kappa]m (-2+41 \[Nu])+\[Kappa]p (-162+477 \[Nu]+68 \[Nu]^2)) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)-(15 G \[Nu] (-12-5 \[CapitalDelta] \[Kappa]m-11 \[Kappa]p+16 \[Nu]+8 \[Kappa]p \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(3 G^2 (-94+522 \[Nu]+32 \[Nu]^2+7 \[CapitalDelta] \[Kappa]m (-5+2 \[Nu])+\[Kappa]p (5+187 \[Nu]+16 \[Nu]^2)) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^2)/(4 r[]^6)-(15 G \[Nu] (5 \[CapitalDelta] \[Kappa]m+16 (-2+\[Nu])+\[Kappa]p (-1+8 \[Nu])) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^2)/(8 M r[]^5)+(3 G^2 (\[Kappa]m (40-107 \[Nu]-58 \[Nu]^2)+\[CapitalDelta] (74-4 \[Nu]+34 \[Nu]^2+\[Kappa]p (-40+109 \[Nu]+17 \[Nu]^2))) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^6)-(15 G \[Nu] (8 \[CapitalDelta] (-2+\[Nu])+3 \[Kappa]m (1+2 \[Nu])+\[CapitalDelta] \[Kappa]p (-3+4 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)-(3 G^2 \[Nu] (-\[Kappa]m (355+516 \[Nu])+\[CapitalDelta] (2647+212 \[Nu]+\[Kappa]p (1043+106 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^8)+(105 G (-\[Kappa]m+\[CapitalDelta] (2+\[Kappa]p)) \[Nu] (-3+4 \[Nu]) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^7)-(15 G (\[CapitalDelta] \[Kappa]p (7-\[Nu]+3 \[Nu]^2)+2 \[CapitalDelta] (-8+5 \[Nu]+3 \[Nu]^2)+\[Kappa]m (-7+15 \[Nu]+5 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)-(15 G (-\[Kappa]m (2+3 \[Nu]+7 \[Nu]^2)+\[CapitalDelta] (-4+48 \[Nu]+10 \[Nu]^2+\[Kappa]p (2+7 \[Nu]+5 \[Nu]^2))) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)-(15 G (-\[Kappa]m (2+3 \[Nu]+7 \[Nu]^2)+\[CapitalDelta] (-8+38 \[Nu]+10 \[Nu]^2+\[Kappa]p (2+7 \[Nu]+5 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)+(3 G^2 (-\[Kappa]m (40+33 \[Nu]+72 \[Nu]^2)+\[CapitalDelta] (-168+534 \[Nu]+32 \[Nu]^2+\[Kappa]p (40+173 \[Nu]+16 \[Nu]^2))) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^6)-(15 G \[Nu] (\[Kappa]m (3-14 \[Nu])+\[CapitalDelta] (2+\[Kappa]p) (-3+4 \[Nu])) r[-LI[1]]^2 r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(3 G^2 \[Nu] (-252+5406 \[Nu]+424 \[Nu]^2+\[CapitalDelta] \[Kappa]m (699+311 \[Nu])+\[Kappa]p (-699+1775 \[Nu]+212 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^8)-(105 G \[Nu] (-3+4 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^7)-(15 G (\[CapitalDelta] \[Kappa]m (-7+8 \[Nu]+\[Nu]^2)+\[Kappa]p (7-22 \[Nu]+\[Nu]^2-6 \[Nu]^3)+4 (-4+12 \[Nu]+3 \[Nu]^2-3 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(16 M r[]^5)+(15 G (4-40 \[Nu]+114 \[Nu]^2+20 \[Nu]^3+\[CapitalDelta] \[Kappa]m (2+5 \[Nu]+6 \[Nu]^2)+\[Kappa]p (-2-\[Nu]+8 \[Nu]^2+10 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)-(3 G^2 (\[CapitalDelta] \[Kappa]m (40+103 \[Nu]+44 \[Nu]^2)+4 (40-123 \[Nu]+273 \[Nu]^2+16 \[Nu]^3)+\[Kappa]p (-40-23 \[Nu]+302 \[Nu]^2+32 \[Nu]^3)) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)+(15 G \[Nu] (8 \[Nu] (1+2 \[Nu])+3 \[CapitalDelta] \[Kappa]m (-1+3 \[Nu])+\[Kappa]p (3-15 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^2)/(8 M r[]^5)+(3 G^2 (\[Kappa]m (40-107 \[Nu]-58 \[Nu]^2)+\[CapitalDelta] (26+29 \[Nu]+34 \[Nu]^2+\[Kappa]p (-40+109 \[Nu]+17 \[Nu]^2))) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^6)-(15 G \[Nu] (3 \[Kappa]m (1+2 \[Nu])+\[CapitalDelta] (2+\[Kappa]p) (-3+4 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)-(3 G^2 (\[CapitalDelta] \[Kappa]m (-80+216 \[Nu]+75 \[Nu]^2)+2 (-80+216 \[Nu]+5 \[Nu]^2+68 \[Nu]^3)+\[Kappa]p (80-376 \[Nu]+361 \[Nu]^2+68 \[Nu]^3)) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(8 r[]^6)+(15 G \[Nu] (16 (-2+\[Nu]) \[Nu]-\[CapitalDelta] \[Kappa]m (3+\[Nu])+\[Kappa]p (3-5 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^2)/(4 M r[]^5)+(105 G \[Nu] (10-\[CapitalDelta] \[Kappa]m-3 \[Kappa]p+12 \[Nu]+6 \[Kappa]p \[Nu]) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^6)+(105 G \[Nu] (-2+4 \[Nu]+\[Kappa]p (3+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^3)/(4 M r[]^6)+(15 G (\[CapitalDelta] \[Kappa]m (-2+7 \[Nu])+\[Kappa]p (2+9 \[Nu]-6 \[Nu]^2)-2 (2+5 \[Nu]+6 \[Nu]^2)) r[-a, -LI[1]] Sv[a, -LI[0]] Sv[i, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^4)-(15 G \[Nu] (-14+\[CapitalDelta] \[Kappa]m+4 \[Nu]+2 \[Kappa]p (3+\[Nu])) r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^3)/(4 M r[]^4)-(15 G (\[Kappa]m (2-3 \[Nu]+11 \[Nu]^2)+\[CapitalDelta] (4-14 \[Nu]+6 \[Nu]^2+\[Kappa]p (-2-\[Nu]+3 \[Nu]^2))) r[-a, -LI[1]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^4)+(105 G \[Nu] (\[Kappa]m-\[Kappa]m \[Nu]+\[CapitalDelta] (4+6 \[Nu]+\[Kappa]p (-1+3 \[Nu]))) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^6)+(105 G \[Nu] (\[Kappa]m-\[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+3 \[Nu])) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^6)+(105 G \[Nu] (-\[Kappa]m (3+2 \[Nu])+\[CapitalDelta] (2+4 \[Nu]+\[Kappa]p (3+2 \[Nu]))) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(4 M r[]^6)+(15 G \[Nu] (\[Kappa]m (5+6 \[Nu])-\[CapitalDelta] (-6+4 \[Nu]+\[Kappa]p (5+2 \[Nu]))) r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(4 M r[]^4)-(105 G \[Nu] (\[CapitalDelta] \[Kappa]m (-1+2 \[Nu])+6 \[Nu] (-1+2 \[Nu])+\[Kappa]p (1-4 \[Nu]+6 \[Nu]^2)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^6)-(105 G \[Nu] (3+2 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^6)+(15 G \[Nu] (\[CapitalDelta] \[Kappa]m (5+4 \[Nu])+4 (2+\[Nu]+2 \[Nu]^2)+\[Kappa]p (-5+6 \[Nu]+4 \[Nu]^2)) r[i, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^4)-(15 G (\[Kappa]m (2-3 \[Nu]+11 \[Nu]^2)+\[CapitalDelta] (4+4 \[Nu]+6 \[Nu]^2+\[Kappa]p (-2-\[Nu]+3 \[Nu]^2))) r[-a, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^4)+(15 G (\[CapitalDelta] \[Kappa]m (-2+\[Nu]-4 \[Nu]^2)+2 (-2+6 \[Nu]-15 \[Nu]^2+6 \[Nu]^3)+\[Kappa]p (2-5 \[Nu]+2 \[Nu]^2+6 \[Nu]^3)) r[-a, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^3)/(8 M r[]^4)-(945 G (2+\[Kappa]p) \[Nu] (-1+3 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^7)+(105 G \[Nu] (-2-2 \[CapitalDelta] \[Kappa]m+3 \[Kappa]p (-1+\[Nu])+6 \[Nu]) r[-a, -LI[0]] Sv[a, -LI[0]] Sv[i, -LI[0]] (ParamD[time][r[]])^4)/(8 M r[]^5)+(105 G \[Nu] (-10+2 \[CapitalDelta] \[Kappa]m+\[Kappa]p+6 \[Nu]+3 \[Kappa]p \[Nu]) r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^4)/(16 M r[]^5)+(105 G \[Nu] (\[Kappa]m+5 \[Kappa]m \[Nu]+\[CapitalDelta] (-10+6 \[Nu]+\[Kappa]p (-1+3 \[Nu]))) r[-a, -LI[0]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^5)+(945 G (\[Kappa]m-\[CapitalDelta] (2+\[Kappa]p)) \[Nu] (-1+3 \[Nu]) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^7)+(105 G \[Nu] (\[Kappa]m-11 \[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+3 \[Nu])) r[i, -LI[0]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^5)+(945 G \[Nu] (-1+3 \[Nu]) (\[CapitalDelta] \[Kappa]m+4 \[Nu]+\[Kappa]p (-1+2 \[Nu])) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(32 M r[]^7)-(105 G \[Nu] (12 \[Nu] (1+\[Nu])+\[CapitalDelta] \[Kappa]m (-1+7 \[Nu])+\[Kappa]p (1-9 \[Nu]+6 \[Nu]^2)) r[i, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] (ParamD[time][r[]])^4)/(32 M r[]^5)+(105 G \[Nu] (\[Kappa]m+5 \[Kappa]m \[Nu]+\[CapitalDelta] (2+\[Kappa]p) (-1+3 \[Nu])) r[-a, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^5)+(105 G \[Nu] (4 (5-3 \[Nu]) \[Nu]+\[CapitalDelta] \[Kappa]m (1+\[Nu])+\[Kappa]p (-1+\[Nu]-6 \[Nu]^2)) r[-a, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] (ParamD[time][r[]])^4)/(16 M r[]^5)+(15 G (\[CapitalDelta] \[Kappa]m (-7+6 \[Nu])+\[Kappa]p (7+28 \[Nu]-26 \[Nu]^2)-2 (9+20 \[Nu]+26 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(16 M r[]^6)-(15 G \[Nu] (-18+8 \[Nu]+\[Kappa]p (15+4 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)+(3 G (\[CapitalDelta] \[Kappa]m (-11+4 \[Nu])+4 (-8+27 \[Nu]+\[Nu]^2)+\[Kappa]p (11-6 \[Nu]+2 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] ParamD[time][r[]])/(8 M r[]^4)+(3 G \[Nu] (-50+2 \[CapitalDelta] \[Kappa]m+8 \[Nu]+\[Kappa]p (23+4 \[Nu])) r[-LI[1]]^2 r[i, -LI[1]] Sv[a, -LI[0]] Sv[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(4 M r[]^4)+(G^2 (3 \[Kappa]m (-40+119 \[Nu]+18 \[Nu]^2)-\[CapitalDelta] (468-74 \[Nu]+48 \[Nu]^2+\[Kappa]p (-120+277 \[Nu]+24 \[Nu]^2))) r[-a, -LI[1]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(8 r[]^5)+(3 G (\[Kappa]m (19-27 \[Nu]+55 \[Nu]^2)+\[CapitalDelta] (42-78 \[Nu]+26 \[Nu]^2+\[Kappa]p (-19-11 \[Nu]+13 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] Sv[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] ParamD[time][r[]])/(16 M r[]^4)+(3 G^2 (\[Kappa]m (20-149 \[Nu]-92 \[Nu]^2)+3 \[CapitalDelta] (58+293 \[Nu]+8 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-20+281 \[Nu]+12 \[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^7)+(15 G (\[Kappa]m (-7+3 \[Nu]+\[Nu]^2)-\[CapitalDelta] (\[Kappa]p (-7-11 \[Nu]+13 \[Nu]^2)+2 (8+7 \[Nu]+13 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 M r[]^6)+(3 G^2 (\[Kappa]m (20-149 \[Nu]-92 \[Nu]^2)+\[CapitalDelta] (250+841 \[Nu]+24 \[Nu]^2+\[Kappa]p (-20+281 \[Nu]+12 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^7)+(15 G (\[Kappa]m (-7+3 \[Nu]+\[Nu]^2)+\[CapitalDelta] (-18+22 \[Nu]-26 \[Nu]^2+\[Kappa]p (7+11 \[Nu]-13 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 M r[]^6)+(3 G^2 (\[Kappa]m (-160+31 \[Nu]-228 \[Nu]^2)+\[CapitalDelta] (-200+967 \[Nu]+100 \[Nu]^2+\[Kappa]p (160+441 \[Nu]+50 \[Nu]^2))) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^7)+(15 G \[Nu] (\[Kappa]m (15+4 \[Nu])-\[CapitalDelta] (-10+8 \[Nu]+\[Kappa]p (15+4 \[Nu]))) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^6)+(3 G (\[Kappa]m (-11+27 \[Nu]-9 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (11-5 \[Nu]+\[Nu]^2)+2 \[CapitalDelta] (-14+33 \[Nu]+\[Nu]^2)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)-(2 G^2 (-2 \[Kappa]m (9-3 \[Nu]+10 \[Nu]^2)+\[CapitalDelta] (-42+113 \[Nu]+10 \[Nu]^2+\[Kappa]p (18+36 \[Nu]+5 \[Nu]^2))) r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/r[]^5+(3 G \[Nu] (-3 \[Kappa]m (7+4 \[Nu])+\[CapitalDelta] (-34+8 \[Nu]+\[Kappa]p (21+4 \[Nu]))) r[-LI[1]]^2 r[i, -LI[1]] Sv[a, -LI[0]] \[Delta][-a, -b] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 M r[]^4)-(3 G^2 (\[CapitalDelta] \[Kappa]m (-20+215 \[Nu]+52 \[Nu]^2)+\[Kappa]p (20-255 \[Nu]+510 \[Nu]^2+24 \[Nu]^3)+2 (-80+225 \[Nu]+884 \[Nu]^2+24 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(4 r[]^7)+(15 G (-16+50 \[Nu]-56 \[Nu]^2+52 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-7-4 \[Nu]+7 \[Nu]^2)+\[Kappa]p (7-10 \[Nu]-29 \[Nu]^2+26 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[i, -LI[0]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(16 M r[]^6)-(3 G^2 (\[CapitalDelta] \[Kappa]m (160+205 \[Nu]+139 \[Nu]^2)+10 (32-96 \[Nu]+207 \[Nu]^2+20 \[Nu]^3)+\[Kappa]p (-160+115 \[Nu]+743 \[Nu]^2+100 \[Nu]^3)) r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 r[]^7)+(15 G \[Nu] (\[CapitalDelta] \[Kappa]m (15+4 \[Nu])+4 (4-\[Nu]+4 \[Nu]^2)+\[Kappa]p (-15+26 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[0]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 M r[]^6)-(3 G (\[CapitalDelta] \[Kappa]m (11-16 \[Nu]+5 \[Nu]^2)+4 (6-32 \[Nu]+39 \[Nu]^2+\[Nu]^3)+\[Kappa]p (-11+38 \[Nu]-15 \[Nu]^2+2 \[Nu]^3)) r[-a, -LI[1]] r[-b, -LI[1]] r[i, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 M r[]^4)+(G^2 (96-308 \[Nu]+492 \[Nu]^2+40 \[Nu]^3+\[CapitalDelta] \[Kappa]m (36+30 \[Nu]+25 \[Nu]^2)+\[Kappa]p (-36+42 \[Nu]+119 \[Nu]^2+20 \[Nu]^3)) r[i, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(2 r[]^5)-(3 G \[Nu] (\[CapitalDelta] \[Kappa]m (21+8 \[Nu])+4 (10-9 \[Nu]+4 \[Nu]^2)+\[Kappa]p (-21+34 \[Nu]+8 \[Nu]^2)) r[-LI[1]]^2 r[i, -LI[1]] \[Delta][-a, -b] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[b, -LI[0]] ParamD[time][r[]])/(8 M r[]^4)-(G^2 (4 \[CapitalDelta] (69+40 \[Nu]+12 \[Nu]^2)-3 \[Kappa]m (-40+119 \[Nu]+18 \[Nu]^2)+\[CapitalDelta] \[Kappa]p (-120+277 \[Nu]+24 \[Nu]^2)) r[-a, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(8 r[]^5)+(3 G (\[Kappa]m (19-27 \[Nu]+55 \[Nu]^2)+\[CapitalDelta] (40+14 \[Nu]+26 \[Nu]^2+\[Kappa]p (-19-11 \[Nu]+13 \[Nu]^2))) r[-LI[1]]^2 r[-a, -LI[1]] Sv[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(16 M r[]^4)+(G^2 (-384+1248 \[Nu]-58 \[Nu]^2+96 \[Nu]^3+\[CapitalDelta] \[Kappa]m (-120+317 \[Nu]+39 \[Nu]^2)+\[Kappa]p (120-557 \[Nu]+515 \[Nu]^2+48 \[Nu]^3)) r[-a, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(8 r[]^5)+(3 G (40-122 \[Nu]+168 \[Nu]^2-52 \[Nu]^3+\[CapitalDelta] \[Kappa]m (19-8 \[Nu]+21 \[Nu]^2)+\[Kappa]p (-19+46 \[Nu]+\[Nu]^2-26 \[Nu]^3)) r[-LI[1]]^2 r[-a, -LI[1]] \[CapitalSigma]v[a, -LI[0]] \[CapitalSigma]v[i, -LI[0]] ParamD[time][r[]])/(16 M r[]^4);


(* ::Section:: *)
(*5.2. Spin precession*)


(*k-th component*)


ds1k$dt=\[Sigma] \[Epsilon]^2 ds1k$dt0SO+\[Sigma] \[Epsilon]^4 ds1k$dt1SO+\[Sigma] \[Epsilon]^6 ds1k$dt2SO+\[Sigma]^2 \[Epsilon]^3 ds1k$dt0SS+\[Sigma]^2 \[Epsilon]^5 ds1k$dt1SS+\[Sigma]^2 \[Epsilon]^7 ds1k$dt2SS;


ds1k$dt0SO=(G M (-3+3 \[CapitalDelta]-2 \[Nu]) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(4 r[]^3)+(G M (3-3 \[CapitalDelta]+2 \[Nu]) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(4 r[]^3);
ds1k$dt1SO=(G^2 M^2 (2+\[CapitalDelta] (-2+\[Nu])+3 \[Nu]-4 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(8 r[]^4)+(G M (-1+\[CapitalDelta]-22 \[Nu]-8 \[CapitalDelta] \[Nu]+6 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(16 r[]^3)-(G^2 M^2 (2+\[CapitalDelta] (-2+\[Nu])+3 \[Nu]-4 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(8 r[]^4)+(G M (1+22 \[Nu]-6 \[Nu]^2+\[CapitalDelta] (-1+8 \[Nu])) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(16 r[]^3)-(3 G M \[Nu] (-2-2 \[CapitalDelta]+\[Nu]) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3)+(3 G M \[Nu] (-2-2 \[CapitalDelta]+\[Nu]) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^3);
ds1k$dt2SO=(G^3 M^3 (9-17 \[Nu]-4 \[Nu]^3+\[CapitalDelta] (-9-13 \[Nu]+\[Nu]^2)) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(8 r[]^5)+(G^2 M^2 (-8-44 \[Nu]-39 \[Nu]^2+36 \[Nu]^3+\[CapitalDelta] (8+20 \[Nu]-35 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(32 r[]^4)+(G M (-1+\[CapitalDelta]-38 \[Nu]-24 \[CapitalDelta] \[Nu]+124 \[Nu]^2+44 \[CapitalDelta] \[Nu]^2-34 \[Nu]^3) r[-LI[1]]^4 r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]])/(32 r[]^3)+(G^3 M^3 (-9+17 \[Nu]+4 \[Nu]^3+\[CapitalDelta] (9+13 \[Nu]-\[Nu]^2)) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(8 r[]^5)+(G^2 M^2 (8+44 \[Nu]+39 \[Nu]^2-36 \[Nu]^3+\[CapitalDelta] (-8-20 \[Nu]+35 \[Nu]^2)) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(32 r[]^4)+(G M (1+38 \[Nu]-124 \[Nu]^2+34 \[Nu]^3+\[CapitalDelta] (-1+24 \[Nu]-44 \[Nu]^2)) r[-LI[1]]^4 r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]])/(32 r[]^3)-(G^2 M^2 \[Nu] (163+\[CapitalDelta] (149-174 \[Nu])-174 \[Nu]+104 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(32 r[]^4)+(3 G M \[Nu] (32+\[CapitalDelta] (32-59 \[Nu])-97 \[Nu]+30 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(32 r[]^3)+(G^2 M^2 \[Nu] (163+\[CapitalDelta] (149-174 \[Nu])-174 \[Nu]+104 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(32 r[]^4)-(3 G M \[Nu] (32+\[CapitalDelta] (32-59 \[Nu])-97 \[Nu]+30 \[Nu]^2) r[-LI[1]]^2 r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] (ParamD[time][r[]])^2)/(32 r[]^3)-(15 G M \[Nu] (4+\[CapitalDelta] (4-5 \[Nu])-13 \[Nu]+2 \[Nu]^2) r[-a, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] (ParamD[time][r[]])^4)/(32 r[]^3)+(15 G M \[Nu] (4+\[CapitalDelta] (4-5 \[Nu])-13 \[Nu]+2 \[Nu]^2) r[-a, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] (ParamD[time][r[]])^4)/(32 r[]^3);


ds1k$dt0SS=-((3 G (\[Kappa]m+\[Kappa]p) (-1+\[CapitalDelta]+2 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(4 \[Nu] r[]^5))+(3 G epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/r[]^5+(G epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/r[]^3;
ds1k$dt1SS=(3 G (-8 (1+\[CapitalDelta] (-1+\[Nu])-3 \[Nu])+(\[Kappa]m+\[Kappa]p) (1-4 \[Nu]+2 \[Nu]^2+\[CapitalDelta] (-1+2 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]])/(8 \[Nu] r[]^5)+(3 G (1+3 \[CapitalDelta]+2 \[Nu]) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/(4 r[]^5)-(3 G (1+\[Nu]) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/r[]^5+(G^2 M (2 \[Nu] (-5+5 \[CapitalDelta]+2 \[Nu])-3 \[Kappa]p (8-8 \[CapitalDelta]-19 \[Nu]+3 \[CapitalDelta] \[Nu])-3 \[Kappa]m (8-19 \[Nu]+\[CapitalDelta] (-8+3 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(8 \[Nu] r[]^6)-(3 G (\[Kappa]m+\[Kappa]p) (-1+\[CapitalDelta]+2 \[CapitalDelta] \[Nu]+2 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(4 \[Nu] r[]^5)-(3 G (3-\[Kappa]p-9 \[Nu]+2 \[Kappa]p \[Nu]+\[Kappa]m (-1+2 \[Nu])+\[CapitalDelta] (-3+\[Kappa]m+\[Kappa]p+3 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(4 \[Nu] r[]^3)-(G^2 M \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(2 r[]^6)+(3 G (1+\[Nu]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/r[]^5+(G (5+7 \[CapitalDelta]+10 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(4 r[]^3)-(G^2 M (19+2 \[CapitalDelta]-2 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(2 r[]^6)+(3 G (1+\[CapitalDelta]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(2 r[]^5)+(G (-2+\[CapitalDelta]-5 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(2 r[]^3)-(G^2 M (6+\[CapitalDelta]-2 \[Nu]) epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/(2 r[]^4)+(G (-3+3 \[CapitalDelta]-8 \[Nu]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/(4 r[]^3)+(3 G (1+\[CapitalDelta] (-1+\[Nu])-3 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(2 \[Nu] r[]^5)-(3 G (-4+\[Kappa]m+\[Kappa]p+12 \[Nu]-4 \[Kappa]m \[Nu]-4 \[Kappa]p \[Nu]+2 \[Kappa]m \[Nu]^2+2 \[Kappa]p \[Nu]^2+\[CapitalDelta] (4-\[Kappa]p-4 \[Nu]+2 \[Kappa]p \[Nu]+\[Kappa]m (-1+2 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(8 \[Nu] r[]^5)-(3 G (-1+\[CapitalDelta]) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(2 r[]^5)-(3 G (-1+\[CapitalDelta]) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(2 r[]^5)+(3 G (-1+\[CapitalDelta]+2 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a])/(4 r[]^5)-(G^2 M \[Nu] epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(2 r[]^6)-(G (-5+5 \[CapitalDelta]+2 \[Nu]) epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(4 r[]^3)+(3 G (1+\[CapitalDelta] (-1+\[Nu])-3 \[Nu]) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(2 \[Nu] r[]^4)+(3 G (2-3 \[Kappa]p-6 \[Nu]+6 \[Kappa]p \[Nu]+2 \[Kappa]p \[Nu]^2+\[CapitalDelta] (-2+3 \[Kappa]m+3 \[Kappa]p+2 \[Nu])+\[Kappa]m (-3+6 \[Nu]+2 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 \[Nu] r[]^4)+(3 G (2+2 \[CapitalDelta] (-1+\[Nu])-6 \[Nu]+(\[Kappa]m+\[Kappa]p) (1+\[Nu]) (-1+\[CapitalDelta]+2 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 \[Nu] r[]^4)+(3 G (-1+\[CapitalDelta]+3 \[Nu]-\[CapitalDelta] \[Nu]) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[k, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 \[Nu] r[]^4)-(3 G (1+\[CapitalDelta]+2 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^4)-(3 G (1+\[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/r[]^4+(3 G (1+\[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^4)+(3 G (-1+\[CapitalDelta]) epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] ParamD[time][r[]])/(2 r[]^4)-(15 G (\[Kappa]m+\[Kappa]p) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(4 r[]^5)-(15 G (1+\[CapitalDelta]-2 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(4 r[]^5)-(3 G (\[CapitalDelta]-3 \[Nu]) epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] (ParamD[time][r[]])^2)/(2 r[]^3);
ds1k$dt2SS=(G^2 M (-2+15 \[Kappa]p+48 \[Nu]-57 \[Kappa]p \[Nu]-20 \[Nu]^2+24 \[Kappa]p \[Nu]^2+3 \[Kappa]m (5-19 \[Nu]+8 \[Nu]^2)+\[CapitalDelta] (2-44 \[Nu]+3 \[Kappa]m (-5+9 \[Nu])+3 \[Kappa]p (-5+9 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]])/(16 r[]^6)-(3 G (-16 (-1+\[CapitalDelta]+4 \[Nu]-2 \[CapitalDelta] \[Nu]-5 \[Nu]^2+3 \[CapitalDelta] \[Nu]^2)+(\[Kappa]m+\[Kappa]p) (-7+30 \[Nu]-27 \[Nu]^2+14 \[Nu]^3+\[CapitalDelta] (7-16 \[Nu]+9 \[Nu]^2))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]])/(32 \[Nu] r[]^5)+(G^2 M (-25+121 \[Nu]+18 \[Nu]^2+\[CapitalDelta] (-15+23 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/(8 r[]^6)-(3 G (-7+24 \[Nu]+18 \[Nu]^2+\[CapitalDelta] (-9+14 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[1]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/(16 r[]^5)+(G^2 M (11-17 \[Nu]-26 \[Nu]^2+\[CapitalDelta] (9+5 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/(4 r[]^6)-(3 G (1+\[CapitalDelta]+\[CapitalDelta] \[Nu]-4 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]])/(2 r[]^5)+(G^3 M^2 (2 \[Nu] (287-332 \[Nu]+28 \[Nu]^2+7 \[CapitalDelta] (-41+2 \[Nu]))-3 \[Kappa]m (-98-49 \[Nu]+832 \[Nu]^2+49 \[CapitalDelta] (2+5 \[Nu]))-3 \[Kappa]p (-98-49 \[Nu]+832 \[Nu]^2+49 \[CapitalDelta] (2+5 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(112 \[Nu] r[]^7)-(G^2 M (62-31 \[Kappa]p+36 \[Nu]-324 \[Kappa]p \[Nu]+4 \[Nu]^2+96 \[Kappa]p \[Nu]^2+\[Kappa]m (-31-324 \[Nu]+96 \[Nu]^2)+\[CapitalDelta] (-62+31 \[Kappa]p-48 \[Nu]+108 \[Kappa]p \[Nu]+\[Kappa]m (31+108 \[Nu]))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(32 r[]^6)+(3 G (\[Kappa]m+\[Kappa]p) (1-\[Nu]+4 \[Nu]^2+\[CapitalDelta] (-1+3 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^4 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(4 r[]^5)+(G^2 M (-17-7 \[Kappa]m-7 \[Kappa]p+\[CapitalDelta] (17+7 \[Kappa]m+7 \[Kappa]p-12 \[Nu])+22 \[Nu]-10 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(8 r[]^4)+(3 G (-5+2 \[Kappa]p+19 \[Nu]-8 \[Kappa]p \[Nu]-25 \[Nu]^2+12 \[Kappa]p \[Nu]^2+2 \[Kappa]m (1-4 \[Nu]+6 \[Nu]^2)+\[CapitalDelta] (5-2 \[Kappa]p-9 \[Nu]+4 \[Kappa]p \[Nu]+17 \[Nu]^2+\[Kappa]m (-2+4 \[Nu]))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a])/(16 \[Nu] r[]^3)+(G^3 M^2 (5+\[CapitalDelta]-\[Nu]) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(2 r[]^7)+(G^2 M (-48+55 \[Nu]+110 \[Nu]^2-\[CapitalDelta] (32+23 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(16 r[]^6)+(3 G (1+\[CapitalDelta]+\[CapitalDelta] \[Nu]-4 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^4 r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(2 r[]^5)+(G^2 M (-21+89 \[Nu]+34 \[Nu]^2+\[CapitalDelta] (-19+17 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(8 r[]^4)-(G (-21+46 \[Nu]+82 \[Nu]^2+\[CapitalDelta] (-27+20 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a])/(16 r[]^3)+(G^3 M^2 (25+\[CapitalDelta] (37-8 \[Nu])+322 \[Nu]+8 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(8 r[]^7)-(G^2 M (48+\[CapitalDelta] (58-41 \[Nu])+35 \[Nu]+16 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^6)-(3 G (-1+3 \[Nu]+\[CapitalDelta] (-1+2 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^4 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(2 r[]^5)+(G^2 M (15+10 \[Nu]-44 \[Nu]^2+\[CapitalDelta] (23+12 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(8 r[]^4)-(G (4+41 \[Nu]-82 \[Nu]^2+\[CapitalDelta] (2+31 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a])/(16 r[]^3)+(G^3 M^2 (-5+\[CapitalDelta] (7-8 \[Nu])+42 \[Nu]+8 \[Nu]^2) epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/(8 r[]^5)+(G^2 M (18+41 \[Nu]-80 \[Nu]^2+\[CapitalDelta] (24+37 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/(16 r[]^4)+(G (-1+\[CapitalDelta]-45 \[Nu]-37 \[CapitalDelta] \[Nu]+64 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^4 S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b])/(16 r[]^3)+(G^2 M (-3-2 \[Nu]+6 \[Nu]^2+\[CapitalDelta] (3+8 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(8 r[]^6)-(G^2 M (-8+15 \[Kappa]p+44 \[Nu]-57 \[Kappa]p \[Nu]-8 \[Nu]^2+24 \[Kappa]p \[Nu]^2+3 \[Kappa]m (5-19 \[Nu]+8 \[Nu]^2)+\[CapitalDelta] (8-28 \[Nu]+3 \[Kappa]m (-5+9 \[Nu])+3 \[Kappa]p (-5+9 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(16 r[]^6)+(15 G \[Nu] (8-8 \[CapitalDelta]+(\[Kappa]m+\[Kappa]p) (-1+\[CapitalDelta]+2 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] (ParamD[time][r[]])^2)/(16 r[]^5)+(15 G (-1+\[CapitalDelta] (-1+\[Nu])+3 \[Nu]+\[Nu]^2) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)+(15 G (1+\[CapitalDelta]-2 \[Nu]) (1+\[Nu]) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] (ParamD[time][r[]])^2)/(4 r[]^5)-(3 G^2 M (52+287 \[Kappa]p-16 \[Nu]-218 \[Kappa]p \[Nu]-16 \[Nu]^2+168 \[Kappa]p \[Nu]^2+\[Kappa]m (287-218 \[Nu]+168 \[Nu]^2)+\[CapitalDelta] (-52-287 \[Kappa]p-104 \[Nu]+70 \[Kappa]p \[Nu]+7 \[Kappa]m (-41+10 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(32 r[]^6)-(15 G (\[Kappa]m+\[Kappa]p) (5+\[CapitalDelta]-4 \[Nu]) \[Nu] epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(8 r[]^5)-(3 G (-3+\[Kappa]p+9 \[Nu]-5 \[Kappa]p \[Nu]-12 \[Nu]^2+14 \[Kappa]p \[Nu]^2+2 \[Kappa]p \[Nu]^3+\[Kappa]m (1-5 \[Nu]+14 \[Nu]^2+2 \[Nu]^3)+\[CapitalDelta] (3-\[Kappa]p-3 \[Nu]+3 \[Kappa]p \[Nu]+12 \[Nu]^2+\[Kappa]m (-1+3 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(8 \[Nu] r[]^3)-(3 G^2 M \[Nu] (-1+4 \[CapitalDelta]+2 \[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(4 r[]^6)-(15 G (1+\[CapitalDelta]-2 \[Nu]) (1+\[Nu]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(4 r[]^5)+(3 G (\[CapitalDelta] (-17+\[Nu])+3 (-1+7 \[Nu]+6 \[Nu]^2)) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(8 r[]^3)+(3 G^2 M (123-318 \[Nu]+184 \[Nu]^2-41 \[CapitalDelta] (-3+2 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(16 r[]^6)-(15 G (1+\[CapitalDelta]-4 \[Nu]-2 \[CapitalDelta] \[Nu]+3 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(2 r[]^5)+(3 G (1+\[CapitalDelta]+8 \[Nu]+10 \[CapitalDelta] \[Nu]-14 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^2)/(8 r[]^3)-(G^2 M (43+302 \[Nu]-272 \[Nu]^2+\[CapitalDelta] (47+122 \[Nu])) epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] (ParamD[time][r[]])^2)/(16 r[]^4)-(3 G (3+\[CapitalDelta] (5-51 \[Nu])-67 \[Nu]+88 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] (ParamD[time][r[]])^2)/(16 r[]^3)+(15 G (-1+\[CapitalDelta]) \[Nu] epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-a, -b] (ParamD[time][r[]])^3)/(4 r[]^4)+(15 G \[Nu] (-2+5 \[Kappa]p-\[CapitalDelta] (-2+\[Kappa]m+\[Kappa]p)+2 \[Kappa]p \[Nu]+\[Kappa]m (5+2 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(16 r[]^4)+(15 G \[Nu] (-1+\[CapitalDelta]+(\[Kappa]m+\[Kappa]p) (1+\[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(4 r[]^4)-(15 G (-1+\[CapitalDelta]) \[Nu] epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[k, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(4 r[]^4)+(15 G (1+\[CapitalDelta]-2 \[Nu]-2 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(4 r[]^4)+(15 G (1+\[CapitalDelta]-2 \[Nu]) (1+\[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(4 r[]^4)-(15 G (1+\[CapitalDelta]-2 \[Nu]) (1+\[Nu]) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^3)/(8 r[]^4)+(105 G (\[Kappa]m+\[Kappa]p) (1+\[CapitalDelta]-2 \[Nu]) \[Nu] epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^4)/(32 r[]^5)+(105 G (1+\[CapitalDelta]-4 \[Nu]-2 \[CapitalDelta] \[Nu]+2 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] (ParamD[time][r[]])^4)/(16 r[]^5)+(15 G (1+\[CapitalDelta]-10 \[Nu]-8 \[CapitalDelta] \[Nu]+10 \[Nu]^2) epsilon\[Delta][k, c, d] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-c, -a] \[Delta][-d, -b] (ParamD[time][r[]])^4)/(16 r[]^3)-(3 G (-1+\[CapitalDelta]+3 \[Nu]-\[CapitalDelta] \[Nu]-5 \[Nu]^2+5 \[CapitalDelta] \[Nu]^2) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(8 \[Nu] r[]^5)+(3 G (12-7 \[Kappa]p-52 \[Nu]+30 \[Kappa]p \[Nu]+60 \[Nu]^2-27 \[Kappa]p \[Nu]^2+14 \[Kappa]p \[Nu]^3+\[Kappa]m (-7+30 \[Nu]-27 \[Nu]^2+14 \[Nu]^3)+\[CapitalDelta] (-4 (3-7 \[Nu]+7 \[Nu]^2)+\[Kappa]m (7-16 \[Nu]+9 \[Nu]^2)+\[Kappa]p (7-16 \[Nu]+9 \[Nu]^2))) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a])/(32 \[Nu] r[]^5)+(G^2 M (8-55 \[Nu]+6 \[Nu]^2-\[CapitalDelta] (8+15 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(8 r[]^6)+(3 G (1+5 \[Nu]+\[CapitalDelta] (-1+5 \[Nu])) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(8 r[]^5)+(G^2 M \[Nu] (-37-17 \[CapitalDelta]+2 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(8 r[]^6)+(3 G (1+\[Nu]+4 \[Nu]^2+\[CapitalDelta] (-1+9 \[Nu])) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a])/(8 r[]^5)-(G^2 M (-1+\[CapitalDelta]+\[Nu]+\[CapitalDelta] \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a])/(4 r[]^6)+(G^2 M (-7+7 \[Nu]+26 \[Nu]^2+\[CapitalDelta] (7+\[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a])/(8 r[]^6)-(3 G (3-12 \[Nu]+22 \[Nu]^2+\[CapitalDelta] (-3+6 \[Nu])) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a])/(16 r[]^5)+(G^3 M^2 (5+\[CapitalDelta]-\[Nu]) \[Nu] epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(2 r[]^7)+(G^2 M \[Nu] (-17-7 \[CapitalDelta]+6 \[Nu]) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-c, -LI[0]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(16 r[]^6)-(G^2 M (-11+39 \[Nu]+10 \[Nu]^2+\[CapitalDelta] (11+7 \[Nu])) epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(8 r[]^4)+(G (9-10 \[Nu]+38 \[Nu]^2+\[CapitalDelta] (-9+40 \[Nu])) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-c, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b])/(16 r[]^3)+(3 G^2 M ((16+\[Kappa]m (-1+\[Nu])+\[Kappa]p (-1+\[Nu])) (-1+4 \[Nu])+\[CapitalDelta] (16-32 \[Nu]+\[Kappa]m (-1+3 \[Nu])+\[Kappa]p (-1+3 \[Nu]))) epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] ParamD[time][r[]])/(16 r[]^7)-(3 G (8 (-1+3 \[Nu]+\[Nu]^2-\[CapitalDelta] (-1+\[Nu]+\[Nu]^2))+(\[Kappa]m+\[Kappa]p) (3-12 \[Nu]+5 \[Nu]^2+2 \[Nu]^3+\[CapitalDelta] (-3+6 \[Nu]+\[Nu]^2))) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] ParamD[time][r[]])/(16 \[Nu] r[]^4)+(3 G^2 M (1+15 \[CapitalDelta]-4 \[Nu]) \[Nu] epsilon\[Delta][k, c, d] r[-a, -LI[0]] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] ParamD[time][r[]])/(8 r[]^7)+(3 G (7-3 \[Nu]+2 \[Nu]^2-\[CapitalDelta] (7+3 \[Nu])) epsilon\[Delta][k, c, d] r[-a, -LI[1]] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] ParamD[time][r[]])/(8 r[]^4)+(G^2 M (4-17 \[Nu]+2 \[Nu]^2+\[CapitalDelta] (-4+9 \[Nu])) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(2 r[]^5)-(3 G (1-6 \[Nu]+\[CapitalDelta] (-1+4 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/(4 r[]^4)+(G^2 M (-2-2 \[CapitalDelta] (-1+\[Nu])+4 \[Nu]+\[Nu]^2) epsilon\[Delta][k, c, d] r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/r[]^5+(3 G (-1+\[CapitalDelta]) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-c, -LI[0]] r[-d, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-a, -b] ParamD[time][r[]])/r[]^4+(G^2 M (92+117 \[Kappa]p+84 \[Nu]-36 \[Kappa]p \[Nu]+4 \[Nu]^2+36 \[Kappa]p \[Nu]^2+9 \[Kappa]m (13-4 \[Nu]+4 \[Nu]^2)+\[CapitalDelta] (-92-60 \[Nu]+3 \[Kappa]m (-39+4 \[Nu])+3 \[Kappa]p (-39+4 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(16 r[]^5)-(3 G (2+\[Kappa]p-6 \[Nu]-2 \[Kappa]p \[Nu]-14 \[Nu]^2+17 \[Kappa]p \[Nu]^2+14 \[Kappa]p \[Nu]^3-\[CapitalDelta] (2+\[Kappa]m+\[Kappa]p-2 \[Nu]-14 \[Nu]^2+3 \[Kappa]m \[Nu]^2+3 \[Kappa]p \[Nu]^2)+\[Kappa]m (1-2 \[Nu]+17 \[Nu]^2+14 \[Nu]^3)) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(32 \[Nu] r[]^4)+(G^2 M (8+135 \[Kappa]p-84 \[Nu]-108 \[Kappa]p \[Nu]+12 \[Nu]^2+72 \[Kappa]p \[Nu]^2+9 \[Kappa]m (15-12 \[Nu]+8 \[Nu]^2)+\[CapitalDelta] (-8-135 \[Kappa]p-44 \[Nu]+48 \[Kappa]p \[Nu]+3 \[Kappa]m (-45+16 \[Nu]))) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(16 r[]^5)-(3 G (2-12 \[Nu]+\[CapitalDelta] (-2+8 \[Nu])+(\[Kappa]m+\[Kappa]p) (1+8 \[Nu]^2+\[CapitalDelta] (-1+2 \[Nu]))) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^4)-(G^2 M (4-17 \[Nu]+2 \[Nu]^2+\[CapitalDelta] (-4+9 \[Nu])) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[k, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^5)+(3 G (1-6 \[Nu]+\[CapitalDelta] (-1+4 \[Nu])) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S1[k, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 r[]^4)+(G^2 M (18+2 \[CapitalDelta]-48 \[Nu]+4 \[CapitalDelta] \[Nu]-27 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 r[]^5)+(3 G (-3+7 \[Nu]+16 \[Nu]^2+\[CapitalDelta] (-5+3 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^4)+(G^2 M (3-23 \[Nu]^2+\[CapitalDelta] (17+13 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(4 r[]^5)-(3 G (3+\[CapitalDelta] (-1+\[Nu])-4 \[Nu]^2) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(2 r[]^4)+(G^2 M (2+2 \[CapitalDelta] (-1+\[Nu])-4 \[Nu]-\[Nu]^2) epsilon\[Delta][b, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[k, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/r[]^5-(3 G (-1+\[CapitalDelta]) epsilon\[Delta][b, c, d] r[-LI[1]]^2 r[-b, -LI[0]] r[-c, -LI[1]] S1[k, -LI[0]] S2[a, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/r[]^4+(G^2 M (-65+47 \[Nu]+20 \[Nu]^2-\[CapitalDelta] (67+9 \[Nu])) epsilon\[Delta][k, c, d] r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^5)-(3 G (-8+\[Nu]+18 \[Nu]^2-\[CapitalDelta] (6+5 \[Nu])) epsilon\[Delta][k, c, d] r[-LI[1]]^2 r[-b, -LI[1]] r[-c, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(16 r[]^4)-(G^2 M (69+\[CapitalDelta] (69-19 \[Nu])-113 \[Nu]+20 \[Nu]^2) epsilon\[Delta][k, c, d] r[-b, -LI[0]] r[-c, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] ParamD[time][r[]])/(8 r[]^5)-(3 G^2 M ((16+\[Kappa]m (-1+\[Nu])+\[Kappa]p (-1+\[Nu])) (-1+4 \[Nu])+\[CapitalDelta] (16-32 \[Nu]+\[Kappa]m (-1+3 \[Nu])+\[Kappa]p (-1+3 \[Nu]))) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(16 r[]^7)+(3 G (-8+3 \[Kappa]p+24 \[Nu]-12 \[Kappa]p \[Nu]+8 \[Nu]^2+5 \[Kappa]p \[Nu]^2+2 \[Kappa]p \[Nu]^3+\[Kappa]m (3-12 \[Nu]+5 \[Nu]^2+2 \[Nu]^3)+\[CapitalDelta] (-8 (-1+\[Nu]+\[Nu]^2)+\[Kappa]m (-3+6 \[Nu]+\[Nu]^2)+\[Kappa]p (-3+6 \[Nu]+\[Nu]^2))) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(16 \[Nu] r[]^4)+(3 G^2 M \[Nu] (-1+\[CapitalDelta]+4 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(8 r[]^7)+(3 G (1+\[Nu]) (-1+\[CapitalDelta]+2 \[Nu]) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(8 r[]^4)+(G^2 M (\[CapitalDelta]-(-1+\[Nu])^2-7 \[CapitalDelta] \[Nu]) epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] ParamD[time][r[]])/(4 r[]^5)-(G^2 M (6-32 \[Nu]+\[Nu]^2-2 \[CapitalDelta] (3+4 \[Nu])) epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] ParamD[time][r[]])/(4 r[]^5)+(15 G (-1+\[CapitalDelta]) \[Nu] epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a] (ParamD[time][r[]])^2)/(4 r[]^5)-(15 G \[Nu] (4-\[Kappa]p+\[CapitalDelta] (-4+\[Kappa]m+\[Kappa]p)+2 \[Kappa]p \[Nu]+\[Kappa]m (-1+2 \[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S1[b, -LI[0]] \[Delta][-e, -a] (ParamD[time][r[]])^2)/(16 r[]^5)-(15 G (1+\[CapitalDelta]) \[Nu] epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a] (ParamD[time][r[]])^2)/(4 r[]^5)-(15 G (1+\[CapitalDelta]) \[Nu] epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a] (ParamD[time][r[]])^2)/(4 r[]^5)+(15 G \[Nu]^2 epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-e, -a] (ParamD[time][r[]])^2)/(4 r[]^5)+(3 G^2 M (1+4 \[CapitalDelta]-2 \[Nu]) \[Nu] epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[0]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] (ParamD[time][r[]])^2)/(4 r[]^6)-(3 G (-1+\[CapitalDelta]+7 \[Nu]+7 \[CapitalDelta] \[Nu]+6 \[Nu]^2) epsilon\[Delta][c, d, e] r[-c, -LI[1]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] (ParamD[time][r[]])^2)/(8 r[]^3)+(15 G (1+\[CapitalDelta]) \[Nu] epsilon\[Delta][c, d, e] r[-c, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] (ParamD[time][r[]])^3)/(4 r[]^4)-(6 G^2 M \[CapitalDelta] \[Nu] epsilon\[Delta][c, d, e] r[-b, -LI[0]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[0]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/r[]^7+(3 G (-3+\[Nu]-2 \[Nu]^2+\[CapitalDelta] (3+\[Nu])) epsilon\[Delta][c, d, e] r[-b, -LI[1]] r[-c, -LI[0]] r[-d, -LI[1]] r[k, -LI[1]] S1[b, -LI[0]] S2[a, -LI[0]] \[Delta][-e, -a] ParamD[time][r[]])/(4 r[]^4)-(3 G (3+\[Nu]+\[CapitalDelta] (-3+9 \[Nu])) epsilon\[Delta][c, d, e] r[-LI[1]]^2 r[-c, -LI[0]] r[k, -LI[1]] S1[a, -LI[0]] S2[b, -LI[0]] \[Delta][-d, -a] \[Delta][-e, -b] ParamD[time][r[]])/(8 r[]^4);

